C-SAW: A Framework for Graph Sampling and Random Walk on GPUs

Many applications require to learn, mine, analyze and visualize large-scale graphs. These graphs are often too large to be addressed efficiently using conventional graph processing technologies. Many applications have requirements to analyze, transform, visualize and learn large scale graphs. These graphs are often too large to be addressed efficiently using conventional graph processing technologies. Recent literatures convey that graph sampling/random walk could be an efficient solution. In this paper, we propose, to the best of our knowledge, the first GPU-based framework for graph sampling/random walk. First, our framework provides a generic API which allows users to implement a wide range of sampling and random walk algorithms with ease. Second, offloading this framework on GPU, we introduce warp-centric parallel selection, and two optimizations for collision migration. Third, towards supporting graphs that exceed GPU memory capacity, we introduce efficient data transfer optimizations for out-of-memory sampling, such as workload-aware scheduling and batched multi-instance sampling. In its entirety, our framework constantly outperforms the state-of-the-art projects. First, our framework provides a generic API which allows users to implement a wide range of sampling and random walk algorithms with ease. Second, offloading this framework on GPU, we introduce warp-centric parallel selection, and two novel optimizations for collision migration. Third, towards supporting graphs that exceed the GPU memory capacity, we introduce efficient data transfer optimizations for out-of-memory and multi-GPU sampling, such as workload-aware scheduling and batched multi-instance sampling. Taken together, our framework constantly outperforms the state of the art projects in addition to the capability of supporting a wide range of sampling and random walk algorithms.

==> Figures/.ipynb_checkpoints/PythonFiguresource-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 206,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x124d3ffd0>"
      ]
     },
     "execution_count": 206,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x108 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#%matplotlib inline\n",
    "#plt.rcParams['axes.linewidth'] = 0.2\n",
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "df = pd.read_csv('in_opt_NS.tsv',index_col=0,sep='\\t')\n",
    "colors=['silver','grey','gainsboro','black']\n",
    "#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)\n",
    "fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,20],rot=0, legend=True, width=0.65, color=colors)\n",
    "# fig.set_ylabel('Partition transfer')\n",
    "fig.set_xlabel('')\n",
    "fig.legend(loc='lower center',ncol=2,frameon=True,prop={\"size\":8},labelspacing=0.2,handlelength=1)\n",
    "# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')\n",
    "# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 207,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('out_prof_act_NS.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig.legend(loc='lower center')\n",
    "# plt.legend(loc='center left')\n",
    "# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))\n",
    "#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')\n",
    "#fig.yticks(np.arange(0, 4, step=1))\n",
    "#fig.tick_params(which='major', width=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "plt.rc('font',size=8)\n",
    "df = pd.read_csv('sampling_rate.tsv',index_col=0,sep='\\t')\n",
    "colors=['silver','grey','black','gainsboro']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['AM', 'AS', 'CP', 'FR', 'LJ', 'OR', 'RE', 'TW', 'WG', 'YE']"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "list(df.index.values) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[Text(0, 0, 'AM'),\n",
       " Text(0, 0, 'AS'),\n",
       " Text(0, 0, 'CP'),\n",
       " Text(0, 0, 'FR'),\n",
       " Text(0, 0, 'LJ'),\n",
       " Text(0, 0, 'OR'),\n",
       " Text(0, 0, 'RE')]"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.ticker import FixedLocator, FixedFormatter\n",
    "stylel=['+-','o-','.--','s:','v-','*-']\n",
    "#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)\n",
    "fig=df.plot(kind='line',figsize=(3, 2),style=stylel,rot=90,linewidth=1,markersize=3, legend=False)\n",
    "fig.set_ylabel('Sampling time (in sec.)')\n",
    "# fig.tick_params(axis=\"y\",direction=\"in\")\n",
    "# fig.tick_params(axis=\"x\",direction=\"in\")\n",
    "fig.set_xlabel('Sampling rate')\n",
    "# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))\n",
    "fig.legend(loc='upper left',ncol=4,frameon=True,prop={\"size\":6},labelspacing=0.1,handlelength=1,columnspacing=1.5)\n",
    "fig.set_xticklabels(aa, rotation=90)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>4</th>\n",
       "      <th>6</th>\n",
       "      <th>8</th>\n",
       "      <th>10</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Datasets</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AM</th>\n",
       "      <td>0.000185</td>\n",
       "      <td>0.000190</td>\n",
       "      <td>0.000976</td>\n",
       "      <td>0.001177</td>\n",
       "      <td>0.001028</td>\n",
       "      <td>0.015853</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>AS</th>\n",
       "      <td>0.000525</td>\n",
       "      <td>0.000540</td>\n",
       "      <td>0.001244</td>\n",
       "      <td>0.001563</td>\n",
       "      <td>0.002248</td>\n",
       "      <td>0.019046</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>CP</th>\n",
       "      <td>0.000159</td>\n",
       "      <td>0.000175</td>\n",
       "      <td>0.000859</td>\n",
       "      <td>0.000879</td>\n",
       "      <td>0.000865</td>\n",
       "      <td>0.009921</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>FR</th>\n",
       "      <td>0.000192</td>\n",
       "      <td>0.000200</td>\n",
       "      <td>0.000996</td>\n",
       "      <td>0.001001</td>\n",
       "      <td>0.001084</td>\n",
       "      <td>0.025598</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LJ</th>\n",
       "      <td>0.000196</td>\n",
       "      <td>0.000246</td>\n",
       "      <td>0.000388</td>\n",
       "      <td>0.001067</td>\n",
       "      <td>0.001189</td>\n",
       "      <td>0.001382</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>OR</th>\n",
       "      <td>0.000319</td>\n",
       "      <td>0.000410</td>\n",
       "      <td>0.000423</td>\n",
       "      <td>0.001103</td>\n",
       "      <td>0.001189</td>\n",
       "      <td>0.001433</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RE</th>\n",
       "      <td>0.000200</td>\n",
       "      <td>0.000791</td>\n",
       "      <td>0.001300</td>\n",
       "      <td>0.001459</td>\n",
       "      <td>0.001504</td>\n",
       "      <td>0.017114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>TW</th>\n",
       "      <td>0.000454</td>\n",
       "      <td>0.000518</td>\n",
       "      <td>0.001262</td>\n",
       "      <td>0.008874</td>\n",
       "      <td>0.012521</td>\n",
       "      <td>0.012049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>WG</th>\n",
       "      <td>0.000150</td>\n",
       "      <td>0.000167</td>\n",
       "      <td>0.000264</td>\n",
       "      <td>0.000844</td>\n",
       "      <td>0.001134</td>\n",
       "      <td>0.019339</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>YE</th>\n",
       "      <td>0.000252</td>\n",
       "      <td>0.000953</td>\n",
       "      <td>0.006272</td>\n",
       "      <td>0.007223</td>\n",
       "      <td>0.014352</td>\n",
       "      <td>0.014482</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 1         2         4         6         8        10\n",
       "Datasets                                                            \n",
       "AM        0.000185  0.000190  0.000976  0.001177  0.001028  0.015853\n",
       "AS        0.000525  0.000540  0.001244  0.001563  0.002248  0.019046\n",
       "CP        0.000159  0.000175  0.000859  0.000879  0.000865  0.009921\n",
       "FR        0.000192  0.000200  0.000996  0.001001  0.001084  0.025598\n",
       "LJ        0.000196  0.000246  0.000388  0.001067  0.001189  0.001382\n",
       "OR        0.000319  0.000410  0.000423  0.001103  0.001189  0.001433\n",
       "RE        0.000200  0.000791  0.001300  0.001459  0.001504  0.017114\n",
       "TW        0.000454  0.000518  0.001262  0.008874  0.012521  0.012049\n",
       "WG        0.000150  0.000167  0.000264  0.000844  0.001134  0.019339\n",
       "YE        0.000252  0.000953  0.006272  0.007223  0.014352  0.014482"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('sampling_rate.pdf',bbox_inches='tight')\n",
    "os.system('pdfcrop sampling_rate.pdf sampling_rate.pdf')\n",
    "# In[65]:\n",
    "\n",
    "\n",
    "# fig.legend(loc='lower center')\n",
    "# plt.legend(loc='center left')\n",
    "# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))\n",
    "#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')\n",
    "#fig.yticks(np.arange(0, 4, step=1))\n",
    "#fig.tick_params(which='major', width=2)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/.ipynb_checkpoints/Scale_large-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "df= pd.read_csv('TC.csv')\n",
    "df = df.drop('Data',axis=1)\n",
    "df['1']=df['1']*1000000000\n",
    "df['4']=df['4']*1000000000\n",
    "df['16']=df['16']*1000000000\n",
    "df=df.rename(index=str, columns={\"1\": \"Single GPU\", \"4\": \"4 GPUs\",\"16\":\"16 GPUs\"})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "# for i in range(16):\n",
    "#     if(i!= (1 or 4 or 16)):\n",
    "        \n",
    "#         df[str(i)]=0\n",
    "# df = df.reindex(sorted(df.columns), axis=1)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Number of GPUs')"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "scale=df.iloc[3]\n",
    "fig=scale.plot.bar(title=\"Amazon0601\")\n",
    "fig.set_yscale('log')\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\"Number of GPUs\")\n",
    "\n",
    "#amazon0601\n",
    "#scale.plot(kind='line')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('amazon0302.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "'AxesSubplot' object has no attribute 'set_yticklabel'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-112-383c13200797>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_ylabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Rate (TEPS)\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_xlabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Number of GPUs\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 9\u001b[0;31m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_yticklabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     10\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_yaxis\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_major_formatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmatplotlib\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mticker\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mScalarFormatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m \u001b[0;31m#fig.set_xticks(range(17)) #set the ticks to be a\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mAttributeError\u001b[0m: 'AxesSubplot' object has no attribute 'set_yticklabel'"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "test=df.iloc[10]\n",
    "fig1=test.plot.bar(title='ca-HepTh')\n",
    "\n",
    "fig1.set_yscale('log')\n",
    "fig1.set_yticks([2.e+08, 3.e+8,4.e+8,5.e+8,6.e+8])\n",
    "a=fig1.get_yticks()\n",
    "fig1.set_ylabel(\"Rate (TEPS)\")\n",
    "fig1.set_xlabel(\"Number of GPUs\")\n",
    "fig1.set_yticklabel(a)\n",
    "fig1.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())\n",
    "#fig.set_xticks(range(17)) #set the ticks to be a\n",
    "#fig.set_ticklabels(x) # change the ticks' names to x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig1.get_figure()\n",
    "figure.savefig('ca-HepTh.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Single GPU    405828125.0\n",
       "4 GPUs        455810000.0\n",
       "16 GPUs       530061225.0\n",
       "Name: 10, dtype: float64"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.iloc[10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/.ipynb_checkpoints/Snap_overview-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "df= pd.read_csv('Overview_64GPU.tsv',sep='\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "df['Datasets']=df['Datasets'].str.replace('_','-')\n",
    "df=df.set_index(df['Datasets'])\n",
    "df['1GPU']=df['1GPU']*1000000000\n",
    "#df['4']=df['4']*1000000000\n",
    "df['16GPUs']=df['16GPUs']*1000000000\n",
    "df['32GPUs']=df['32GPUs']*1000000000\n",
    "df['64GPUs']=df['64GPUs']*1000000000\n",
    "#df=df.rename(index=str, columns={\"1\": \"Single GPU\", \"4\": \"4 GPUs\",\"16\":\"16 GPUs\"})\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Unsorted"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "df=df.drop(['Vertices','Edges','Triangles'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'df' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-1-e20942f8843d>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mfig\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkind\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m'line'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mfigsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m9\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mrotation\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m90\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;31m#fig.set_xlabel(\"Datasets\")\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;31m#fig.set_xticklabels(df['Data'].values, rotation = 90)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_yscale\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'log'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_yticks\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'df' is not defined"
     ]
    }
   ],
   "source": [
    "fig=df.plot(kind = 'line',figsize=(9,3))\n",
    "#fig.set_xlabel(\"Datasets\")\n",
    "#fig.set_xticklabels(df['Data'].values, rotation = 90)\n",
    "fig.set_yscale('log')\n",
    "y = fig.get_yticks()\n",
    "fig.set_xticks(range(df['16GPUs'].count()))\n",
    "fig.set_xticklabels(df['Datasets'],rotation=90)\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\" Datasets \")\n",
    "#plt.gca().set_yticklabels(['%1.f%%' %i for i in vals])\\n\","
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'fig' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-2-941da9dc6137>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mfigure\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_figure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0mfigure\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msavefig\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Overview-1-to-64.pdf'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mbbox_inches\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'tight'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'fig' is not defined"
     ]
    }
   ],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('Overview-1-to-64.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Sorted one"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted=df.drop(['Vertices','Triangles'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted.sort_values(by='64GPUs',axis=0,ascending=False,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted.drop(['Edges'],axis=1,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, ' Datasets ')"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=df_sorted.plot(kind = 'line',figsize=(9,3))\n",
    "#fig.set_xlabel(\"Datasets\")\n",
    "\n",
    "#fig.set_xticklabels(df['Data'].values, rotation = 90)\n",
    "fig.set_yscale('log')\n",
    "y = fig.get_yticks()\n",
    "fig.set_xticks(range(df['16GPUs'].count()))\n",
    "fig.set_xticklabels(df['Datasets'],rotation=90)\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\" Datasets \")\n",
    "#plt.gca().set_yticklabels(['%1.f%%' %i for i in vals])\\n\","
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/.ipynb_checkpoints/Speedup-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "df=pd.read_csv(\"TC-1-6.csv\")\n",
    "df.set_index('Data',drop=True,inplace=True)\n",
    "df.drop(['Edges','Triangles'],axis=1,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for column in df.columns:\n",
    "    df[column]=df[column] / df['1']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T =df.T\n",
    "#df_T.insert(1,column='Ideal',value=[1,2,3,4,5,6])\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scalable Graphs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T.sort_values(by='5',axis=1,ascending=False,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_scale=df_T.drop(df_T.iloc[:,6:53],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Data</th>\n",
       "      <th>roadNet-CA</th>\n",
       "      <th>roadNet-TX</th>\n",
       "      <th>roadNet-PA</th>\n",
       "      <th>cit-Patents</th>\n",
       "      <th>amazon0505</th>\n",
       "      <th>amazon0312</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2.346611</td>\n",
       "      <td>2.255184</td>\n",
       "      <td>2.199724</td>\n",
       "      <td>1.716942</td>\n",
       "      <td>1.916415</td>\n",
       "      <td>1.841911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3.494126</td>\n",
       "      <td>3.406604</td>\n",
       "      <td>3.287844</td>\n",
       "      <td>2.574999</td>\n",
       "      <td>2.781120</td>\n",
       "      <td>2.847751</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4.463073</td>\n",
       "      <td>4.251069</td>\n",
       "      <td>4.047052</td>\n",
       "      <td>3.412406</td>\n",
       "      <td>3.576281</td>\n",
       "      <td>3.620891</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>5.279341</td>\n",
       "      <td>5.069199</td>\n",
       "      <td>4.833475</td>\n",
       "      <td>4.306389</td>\n",
       "      <td>4.295441</td>\n",
       "      <td>4.264849</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>6.078570</td>\n",
       "      <td>5.930851</td>\n",
       "      <td>5.628537</td>\n",
       "      <td>5.154403</td>\n",
       "      <td>5.050217</td>\n",
       "      <td>4.977811</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Data  roadNet-CA  roadNet-TX  roadNet-PA  cit-Patents  amazon0505  amazon0312\n",
       "1       1.000000    1.000000    1.000000     1.000000    1.000000    1.000000\n",
       "2       2.346611    2.255184    2.199724     1.716942    1.916415    1.841911\n",
       "3       3.494126    3.406604    3.287844     2.574999    2.781120    2.847751\n",
       "4       4.463073    4.251069    4.047052     3.412406    3.576281    3.620891\n",
       "5       5.279341    5.069199    4.833475     4.306389    4.295441    4.264849\n",
       "6       6.078570    5.930851    5.628537     5.154403    5.050217    4.977811"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_scale"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_scale=df_scale.drop(['cit-Patents'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Number of GPUs')"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=df_scale.plot(kind='line',legend=True,figsize=(5,3))\n",
    "fig.legend(loc='upper left', shadow=False, ncol=1)\n",
    "fig.set_ylabel(\"Speedup\")\n",
    "fig.set_xlabel(\"Number of GPUs\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('good_scale-1-6.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Non-scaling Graphs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T.sort_values(by='6',axis=1,ascending=True,inplace=True)\n",
    "df_non_scale= df_T.iloc[:,27:33]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Data</th>\n",
       "      <th>p2p-Gnutella25</th>\n",
       "      <th>as-caida20071105</th>\n",
       "      <th>p2p-Gnutella24</th>\n",
       "      <th>p2p-Gnutella30</th>\n",
       "      <th>facebook-combined</th>\n",
       "      <th>ca-HepPh</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.791205</td>\n",
       "      <td>0.751329</td>\n",
       "      <td>0.828331</td>\n",
       "      <td>0.840078</td>\n",
       "      <td>0.795871</td>\n",
       "      <td>0.740654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.141539</td>\n",
       "      <td>1.086874</td>\n",
       "      <td>1.281203</td>\n",
       "      <td>1.524586</td>\n",
       "      <td>0.948924</td>\n",
       "      <td>1.075712</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.882498</td>\n",
       "      <td>0.861139</td>\n",
       "      <td>1.004313</td>\n",
       "      <td>1.299910</td>\n",
       "      <td>0.936912</td>\n",
       "      <td>1.097084</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.896287</td>\n",
       "      <td>0.921383</td>\n",
       "      <td>1.088006</td>\n",
       "      <td>1.377229</td>\n",
       "      <td>1.131744</td>\n",
       "      <td>1.106857</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.928945</td>\n",
       "      <td>0.936804</td>\n",
       "      <td>1.071006</td>\n",
       "      <td>1.119258</td>\n",
       "      <td>1.205473</td>\n",
       "      <td>1.233198</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Data  p2p-Gnutella25  as-caida20071105  p2p-Gnutella24  p2p-Gnutella30  \\\n",
       "1           1.000000          1.000000        1.000000        1.000000   \n",
       "2           0.791205          0.751329        0.828331        0.840078   \n",
       "3           1.141539          1.086874        1.281203        1.524586   \n",
       "4           0.882498          0.861139        1.004313        1.299910   \n",
       "5           0.896287          0.921383        1.088006        1.377229   \n",
       "6           0.928945          0.936804        1.071006        1.119258   \n",
       "\n",
       "Data  facebook-combined  ca-HepPh  \n",
       "1              1.000000  1.000000  \n",
       "2              0.795871  0.740654  \n",
       "3              0.948924  1.075712  \n",
       "4              0.936912  1.097084  \n",
       "5              1.131744  1.106857  \n",
       "6              1.205473  1.233198  "
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_non_scale"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_non_scale=df_non_scale.drop(['p2p-Gnutella24'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.axis.YTick at 0x115ac9f98>,\n",
       " <matplotlib.axis.YTick at 0x1159058d0>,\n",
       " <matplotlib.axis.YTick at 0x115b0c780>,\n",
       " <matplotlib.axis.YTick at 0x115b140f0>,\n",
       " <matplotlib.axis.YTick at 0x115b14550>]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig1=df_non_scale.plot(kind='line',legend=True,figsize=(5,3) )\n",
    "fig1.legend(loc='upper left', shadow=False, ncol=2)\n",
    "fig1.set_ylabel(\"Speedup\")\n",
    "fig1.set_xlabel(\"Number of GPUs\")\n",
    "fig1.set_yticks([0.5,1,1.5,2,2.5])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 218,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure1=fig1.get_figure()\n",
    "figure1.savefig('non_scale-1-16.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/PythonFiguresource.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 206,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x124d3ffd0>"
      ]
     },
     "execution_count": 206,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAMYAAAB0CAYAAADemU0jAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAQJUlEQVR4nO2deXRUVZ7HPz+WJMiEVYyoYFgKowEUjUEZu0FbQzdLms3I0i60whGc0XEBexQEpGlb6ZE53R5c2oUWUFqU48LSrII97ZkzBBeIhiETiCEuLJFGVAgYfvPHe6GL5FZSqVRSlfD7nJOT937v3Vu/++p+391viapiGMbpNIu1A4YRj5gwDMOBCcMwHJgwDMOBCcMwHJgwDMOBCcMwHFQrDBFJFpHlIrJbRBb6tjtEZKKITBMRE5bRJKkpY18F3Ab0Bn4iIlcCP1bVl4B9wI31655hxIYW1V1U1fUVxyKSBwwBCnzTJ8DdwJ8rhxORycBkgNatW1+RlpYWLX8NowpHjhypYktOTg4r7LZt2w6qaqfK9mqFUYGIJAPFwAngG998DDjXdb+qPgc8B5CRkaG5ublhOWkYkbBly5YqtoEDB4YVVkQ+c9nDbSPcDDwCHADO8m3JQGmY4Q2jUVGjMERkBPCmqh4B1gHp/qVLgL/Uo2+GETOqrUqJyFRgGlAqIgnAfwJbReR2vGrUb+vfRcOoPXPmzHHaZ82aFVb4mhrfC4GFtfbKMBo5Ng5hGA5MGIbhIKzuWsOoL1xdrRB+d2t9YSWGYTgwYRiGAxOGYTgwYRiGAxOGYTgwYRiGAxOGYTgwYRiGgzNygC9eB5WM+MFKDMNwEJYwROTHIrIx6HyciHwlIp+JSLv6c88wYkNYVSlVfU9EWgGIiADdVdW5rNUwmgK1aWMc9//3BnJEZDzwC1X9sPKNwZshdO3a9bRrTaV+X5d1xkb8U+s2hqruUNVLgTuBJX4JUvme51Q1Q1UzOnWqsgGDYcQ9ETe+VfWvwBagffTcMYz4oNbCqFRC7FXVr6Poj2HEBeHuK9UH6CEivYHBIpIFrAFeq0/njDMX12YG4W5kEA3C7ZXaAXTxT/OA/6g3jwwjDrABPsNwYMIwDAdn5FypeKCpjOc0VazEMAwHJgzDcGDCMAwHjbKNYfOU4oem+l1YiWEYDkwYhuHAhGEYDhplGyNeqeuPlYSKoyHnCBkeVmIYhoNar/kWkWYiMktEfiEit9ave4YRG8IShqq+B7TyT8cDX6rqEuBqEekSOqRhNE4iWfM9BHjaPy4ArgdeCr6xujXfobC6ddMhGm2tWBNJG+Ns4JB/fAzv11tPw9Z8G42dSIRxADjLP04GSqPnjmHEB5EIYzXQ1z/uBWyInjuGER9EsuZ7GTBXRH4J/E1Vd9engw1JY2vn1HWekq0JCU0ka74BHqofdwwjPrABPsNwYMIwDAdNZq5UU+g7jwY2Xys6WIlhGA5MGIbhwIRhGA5MGIbhwIRhGA5MGIbhwIRhGA5MGIbhwIRhGA4iFoaI/LP/W99fishF0XTKMGJNXaaEDAI6q6pGyRfDiBsiKjFE5BxgBLBbRG5wXJ8sIrkiknvgwIG6+mgYDU5EwlDV/ap6JTAM+IOItKt03dZ8G42aOs2uVdVPRORFoDvwQXRcioyUlBT69u3L6b+2DPn5+VXubdOmjTOOrKysKjZX+FBxuMKbD5H5kJKSwr59+5zXGoKIhCEiEtS2OA58Gj2XIiMtLY3zzz+fli1bnmY/77zzqtx75MgRZxwuuyt8qHtDxWs+1M6HsrIyDh8+HFNhRNorNUZE3heR+4Etqnosmk5FQmJiIi1aNJnlJWc0CQkJJCYmxtSHiHKSqi4HlkfZlzpTuRplNE7i4Xtskq/YgoIC53EFl19+eUO6U2dCrcqr4L777msgT84cbOQ7BK+88grFxcXV3vPEE080kDeR8c4775Cdnc2KFSuYNm0aixYtimr8jz32GN9++21U44wXTBghKCkpYfnyqrXFQ4cOsWTJEgCmT5/e0G7Vissuu4xevXoxatQo5s+fz+LFi/nkk0+iEnd5eTm7du3irbfeikp88UaTrErVld27dzNhwgRmz56NqrJy5UpUlVWrVjFmzBhWr15NZmYm999/P08//TTDhw/njTfeYOPGjXTr1o29e/eyf/9+jh49yuTJk2OdnFMMGTKEVatWsX37dj7++GPuvfde5s+fT1JSEvn5+eTk5LBy5UoSEhIYNmwYhw4dYtOmTcybN49XX32Vbdu2MWLECK655hq2bt3KggULuP3225kwYQJff/01Y8aMYdmyZYwePZrFixezYsUKRo4cyYsvvsh3333HjBkzmDt3LqmpqaSmppKQkEBeXh49e/Zk5MiRsX48p2ElhoNPP/2UHTt20LFjRzZv3sy6devIzs7m4YcfJhAI0KtXLzp37kybNm1o27YtkyZNYuvWrSQmJtK1a1fef/99evToweHDh2OdlNNo1qwZDz74IJ07d+bkyZMUFhZSXl7O8OHDSU1NJT09nXPPPZe5c+eydu1a2rRpQ/v27dm0aRPHjh0jMzOToqIiAHbt2sXmzZspLy9nz549dOjQgSFDhlBaWkogEKCgoIDu3bvTqlUrrr32Wlq2bElRUREXXHABY8eOpV+/fhQWFtK3b1+++OKL2D4YB1ZiVOLEiRN06NCBAQMGkJGRwZNPPklJSQkVwzauHpNRo0YxZcoUxo8fz8mTJykrK2PAgAF069atod2vlrVr1zJ27FgGDRpEIBAgOTmZ1atXU1xczD333MM333xzqsv7wIED9O/fn7S0NHJzc0lKSiInJ4fPP/+cgwcP0qdPH/r160f79u1ZunQpM2bMYPTo0cybN49x48axcOFCZs6cSUlJCfn5+QQCgVPPsEWLFnz//feICIMHD6ZPnz6xfCxOmqQwAoHAqePaDGwBPPPMM1x88cUAqCobNmxg0qRJZGVlMXHiRLKzs/noo48oLi6msLCQ0tJSOnbsSM+ePcnMzKRly5a0bt2a8ePHM2HCBIYOHVrn9ITa06m6dAB88MEHFBYWsnr1avbv38+UKVMoKipi4MCBjBs3jqysLDZu3Eh+fj4FBQX07t2bXbt2ceLECQYPHsyIESO47rrrmDp1KlOnTuX1119n5syZPPvss9x1110AJCcn8/LLL3PTTTcRCATo0qULV111Fe+++y6BQIAdO3awfv160tPTOXHiBHv27GH79u1kZ2fz+OOPk5OTw9133x1yADFWSH1Pjs3IyNDc3NxT56E2Et68eXMVW6gM4YojISGBCy+8sIq9MY34NrQPa9asISUlhUAgwNtvv83QoUNp3rx5XDyHvLw81q1bd5qtNvnBlZ9ccYjINlXNqHxfkywxjPAoLy9n/vz5pKen069fP5o3bx5rl+KGJiUMVY2LUdPGwsCBA+Nyy/94WOLTZHqlysrK+OGHH2LthhEFjh8/TllZWUx9aDIlxs6dO0lISKhSYri6TI8dc895dNlDdbm67g0Vr/lQex927tzptDcUTUYY+/btY/369VXsrgZbfXUAhNvgMx9q9iGWU86hDsLwp5zvB9qq6lPRc8kwYk+ka76vATqq6mKgvYj0j65bhhFbIhrHEJHfAPmqulhERgN9VXVW0PXJQMUkoYuA/w0j2rOBg7V2JnrhzYcz04cLVbXKxgSRVqXOBg75x8eAc4MvqupzwHO1iVBEcl0DLQ0V3nwwH4KJtLv2AHCWf5wMlEbqgGHEI5EKYzXQ1z++BPhLdNwxjPgg0n2l/gYcE5GJwN9V9b0o+FKrqlc9hDcfzIdT1PskQsNojDSZKSGGEU1MGIbhwIRhGC5UtcH/gN/zj/ZNAPgImFHpnu5AOTAsnHj8838F7gf+DOTV4MNFwO+A24FfAkuBmUAJ8BBeT9vgGuK4BvgeuAVIDLIPB8qAQdWETQceBe4AZgA/B3oAHwJ/9H1YC3Sp4bOnAQuAl4GWwFSg0I93EvAm0K5S2BuBH/xncBXwLXCLfy3N/9xzgCm+j5P9z3nMEU8Z8G/+eRtgHXAPsNX36w7gXmBOiHRc7X/+nb6/q4DLgV8D84CvgYxqvv85wDJgE/AwsBFvbO16Py17gUf8+7v6/qXWmEdjIIpUYB+QFWR7CCiulLkeBErDjQdoC6wMuj6zmrBnA9vx5nlV2EYCvYD/9s9/BBwMIz1FQJLD/lU1Yc7H2+/3rCDbO8BAYBHwU9/2FLAgnM8G8vDElVqRBt9+DtDKEXYb3owFgBeAm/3j84BReAL7XaUw9znimQM87R+3ChLJqXT45xeGmY52fibv5J//tBphXOz/vw34bYUNeAPIrsgHFXkBSAQmh5NPY1GV+jneQ78zyPYF8FdgPICIJANHgRO1iOcI0EtEZotIIt4XE4pbgK2qGjwP+k28B1dBK+CrmhITIROB91X1+yDbG8ADFSfizZ/vCbi3GQ9CRNoC7YH/c1y+TFWPOuyvAjn+8VG8tz/Az/BKjFl4wgzG1QX6G2CQiFyBl0FfcPiXpaqf1ZAMRKQFcAWwBVguIgFgA/C5635VrfJsfFuotA3GS1uNNKgw/AxbjpcJLxWRzkGXF+AVueAJ5JXaxKOqJ4EbgAF4mSmtGld6AV8GG9R7pRwB2olIDt7bu742Ozofb/ZAMF8CFduKDMKriixVb3pNdUwC/guvylmxm1onEblNRKYDV4YItwy4UUQSgF3AZf7vnJwF/BNeSXPqGYnIYOBxEekdHImqluFVYRfhlZLBi7hv8Me6/r2GNAD8C/CM/9m/xis1cv3j/WGED2YlcK2IJOHlk+MicjFeqVWjQKHhG98jgATgZuBjvPo9AKqaCxz2v4B2qlrdBLAq8fhi+VZVs/DevK+JyAUhwpcAKSGu/V1VX1PVh1W16sa34XOymmuFQOdKto6+HbwMsRS4LozPedUP1zfIdkBVF6nqE8ASVyBVLcGrik7Hm8nwDl7m3Isn2u/w2n8VvIcnvjxHXBvw2hdrKl1ar6ov4ZUkNfGUqt6B90JIUdVHgUvxnsG91Yas6s8xvLbGA8AOvDbnrXilR9iRNGT74oFK9ezdQHPgNt82Cq9adUl19fQQ8XQEpgTZ3wIuDxG+C/AZcE6QrSfQn6D6eZhpKiKojYFX0iQB26oJcw7eW7p1kG05XoN6ETAGEGAzfl25ms8+G0/kBX66UiunAbg6RPgpeFU68NpUpfjtEWA2sCjo3iSgqBbPYRGntzEygeZhhp0ONPOPRwK/r+E7uA2/jRFk+xleu7W5/1yOEqIjw/XXYCv4/KnoPUUkyVd0S7xi83m86suHeFWj61X1UxEZgLfWY4SqvhlGPHOBKX6R+QXwkao6f+VJVfeKyK3A8yLyMd4D3Ik37ytVRK5Q1W1hpKk/XsacLSKleL1KNwGv43UoOFHV/SJyI/CIiBTgzU5+Ga8kS8frpVmL94VvEZGOwJ/Uqy5W/uzhqvqSiPwK7429EOgiIpP8W68FQu0+vRyv5AWvOva8/qM9Mgf4lYg8idewTwb+FOI5ZAKd8EryZSLSzU/HSL/UTgYuUtX/cYT9kZ+OYXjPDbzq8HoRWYP3wno0hP/41b8BQA8RuUC9khBgPfCCqpYDe0XkKVXdGyqeKvH66jIMIwgb4DMMByYMw3BgwjAMByYMw3BgwjAMByYMw3BgwjAMB/8PL7LB467rxMAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 216x108 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#%matplotlib inline\n",
    "#plt.rcParams['axes.linewidth'] = 0.2\n",
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "df = pd.read_csv('in_opt_NS.tsv',index_col=0,sep='\\t')\n",
    "colors=['silver','grey','gainsboro','black']\n",
    "#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)\n",
    "fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,20],rot=0, legend=True, width=0.65, color=colors)\n",
    "# fig.set_ylabel('Partition transfer')\n",
    "fig.set_xlabel('')\n",
    "fig.legend(loc='lower center',ncol=2,frameon=True,prop={\"size\":8},labelspacing=0.2,handlelength=1)\n",
    "# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')\n",
    "# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 207,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('out_prof_act_NS.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig.legend(loc='lower center')\n",
    "# plt.legend(loc='center left')\n",
    "# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))\n",
    "#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')\n",
    "#fig.yticks(np.arange(0, 4, step=1))\n",
    "#fig.tick_params(which='major', width=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "plt.rc('font',size=8)\n",
    "df = pd.read_csv('sampling_rate.tsv',index_col=0,sep='\\t')\n",
    "colors=['silver','grey','black','gainsboro']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['AM', 'AS', 'CP', 'FR', 'LJ', 'OR', 'RE', 'TW', 'WG', 'YE']"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "list(df.index.values) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[Text(0, 0, 'AM'),\n",
       " Text(0, 0, 'AS'),\n",
       " Text(0, 0, 'CP'),\n",
       " Text(0, 0, 'FR'),\n",
       " Text(0, 0, 'LJ'),\n",
       " Text(0, 0, 'OR'),\n",
       " Text(0, 0, 'RE'),\n",
       " Text(0, 0, 'TW'),\n",
       " Text(0, 0, 'WG'),\n",
       " Text(0, 0, 'YE')]"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.ticker import FixedLocator, FixedFormatter\n",
    "stylel=['+-','o-','.--','s:','v-','*-']\n",
    "\n",
    "fig=df.plot(kind='line',figsize=(3, 2),style=stylel,rot=90,linewidth=1,markersize=3, legend=False)\n",
    "fig.set_ylabel('Sampling time (in sec.)')\n",
    "fig.set_xticks(range(df['1'].count()))\n",
    "fig.set_xticklabels(list(df.index.values),rotation=90)\n",
    "fig.set_xlabel('Sampling rate')\n",
    "# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))\n",
    "fig.legend(loc='upper left',ncol=4,frameon=True,prop={\"size\":6},labelspacing=0.1,handlelength=1,columnspacing=1.5)\n",
    "fig.set_xticklabels(aa, rotation=90)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>4</th>\n",
       "      <th>6</th>\n",
       "      <th>8</th>\n",
       "      <th>10</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Datasets</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AM</th>\n",
       "      <td>0.000185</td>\n",
       "      <td>0.000190</td>\n",
       "      <td>0.000976</td>\n",
       "      <td>0.001177</td>\n",
       "      <td>0.001028</td>\n",
       "      <td>0.015853</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>AS</th>\n",
       "      <td>0.000525</td>\n",
       "      <td>0.000540</td>\n",
       "      <td>0.001244</td>\n",
       "      <td>0.001563</td>\n",
       "      <td>0.002248</td>\n",
       "      <td>0.019046</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>CP</th>\n",
       "      <td>0.000159</td>\n",
       "      <td>0.000175</td>\n",
       "      <td>0.000859</td>\n",
       "      <td>0.000879</td>\n",
       "      <td>0.000865</td>\n",
       "      <td>0.009921</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>FR</th>\n",
       "      <td>0.000192</td>\n",
       "      <td>0.000200</td>\n",
       "      <td>0.000996</td>\n",
       "      <td>0.001001</td>\n",
       "      <td>0.001084</td>\n",
       "      <td>0.025598</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LJ</th>\n",
       "      <td>0.000196</td>\n",
       "      <td>0.000246</td>\n",
       "      <td>0.000388</td>\n",
       "      <td>0.001067</td>\n",
       "      <td>0.001189</td>\n",
       "      <td>0.001382</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>OR</th>\n",
       "      <td>0.000319</td>\n",
       "      <td>0.000410</td>\n",
       "      <td>0.000423</td>\n",
       "      <td>0.001103</td>\n",
       "      <td>0.001189</td>\n",
       "      <td>0.001433</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RE</th>\n",
       "      <td>0.000200</td>\n",
       "      <td>0.000791</td>\n",
       "      <td>0.001300</td>\n",
       "      <td>0.001459</td>\n",
       "      <td>0.001504</td>\n",
       "      <td>0.017114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>TW</th>\n",
       "      <td>0.000454</td>\n",
       "      <td>0.000518</td>\n",
       "      <td>0.001262</td>\n",
       "      <td>0.008874</td>\n",
       "      <td>0.012521</td>\n",
       "      <td>0.012049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>WG</th>\n",
       "      <td>0.000150</td>\n",
       "      <td>0.000167</td>\n",
       "      <td>0.000264</td>\n",
       "      <td>0.000844</td>\n",
       "      <td>0.001134</td>\n",
       "      <td>0.019339</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>YE</th>\n",
       "      <td>0.000252</td>\n",
       "      <td>0.000953</td>\n",
       "      <td>0.006272</td>\n",
       "      <td>0.007223</td>\n",
       "      <td>0.014352</td>\n",
       "      <td>0.014482</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 1         2         4         6         8        10\n",
       "Datasets                                                            \n",
       "AM        0.000185  0.000190  0.000976  0.001177  0.001028  0.015853\n",
       "AS        0.000525  0.000540  0.001244  0.001563  0.002248  0.019046\n",
       "CP        0.000159  0.000175  0.000859  0.000879  0.000865  0.009921\n",
       "FR        0.000192  0.000200  0.000996  0.001001  0.001084  0.025598\n",
       "LJ        0.000196  0.000246  0.000388  0.001067  0.001189  0.001382\n",
       "OR        0.000319  0.000410  0.000423  0.001103  0.001189  0.001433\n",
       "RE        0.000200  0.000791  0.001300  0.001459  0.001504  0.017114\n",
       "TW        0.000454  0.000518  0.001262  0.008874  0.012521  0.012049\n",
       "WG        0.000150  0.000167  0.000264  0.000844  0.001134  0.019339\n",
       "YE        0.000252  0.000953  0.006272  0.007223  0.014352  0.014482"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('sampling_rate.pdf',bbox_inches='tight')\n",
    "os.system('pdfcrop sampling_rate.pdf sampling_rate.pdf')\n",
    "# In[65]:\n",
    "\n",
    "\n",
    "# fig.legend(loc='lower center')\n",
    "# plt.legend(loc='center left')\n",
    "# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))\n",
    "#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')\n",
    "#fig.yticks(np.arange(0, 4, step=1))\n",
    "#fig.tick_params(which='major', width=2)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figures/Scale_large.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "df= pd.read_csv('TC.csv')\n",
    "df = df.drop('Data',axis=1)\n",
    "df['1']=df['1']*1000000000\n",
    "df['4']=df['4']*1000000000\n",
    "df['16']=df['16']*1000000000\n",
    "df=df.rename(index=str, columns={\"1\": \"Single GPU\", \"4\": \"4 GPUs\",\"16\":\"16 GPUs\"})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "# for i in range(16):\n",
    "#     if(i!= (1 or 4 or 16)):\n",
    "        \n",
    "#         df[str(i)]=0\n",
    "# df = df.reindex(sorted(df.columns), axis=1)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Number of GPUs')"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "scale=df.iloc[3]\n",
    "fig=scale.plot.bar(title=\"Amazon0601\")\n",
    "fig.set_yscale('log')\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\"Number of GPUs\")\n",
    "\n",
    "#amazon0601\n",
    "#scale.plot(kind='line')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('amazon0302.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "'AxesSubplot' object has no attribute 'set_yticklabel'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-112-383c13200797>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_ylabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Rate (TEPS)\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_xlabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Number of GPUs\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 9\u001b[0;31m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_yticklabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     10\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_yaxis\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_major_formatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmatplotlib\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mticker\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mScalarFormatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m \u001b[0;31m#fig.set_xticks(range(17)) #set the ticks to be a\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mAttributeError\u001b[0m: 'AxesSubplot' object has no attribute 'set_yticklabel'"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "test=df.iloc[10]\n",
    "fig1=test.plot.bar(title='ca-HepTh')\n",
    "\n",
    "fig1.set_yscale('log')\n",
    "fig1.set_yticks([2.e+08, 3.e+8,4.e+8,5.e+8,6.e+8])\n",
    "a=fig1.get_yticks()\n",
    "fig1.set_ylabel(\"Rate (TEPS)\")\n",
    "fig1.set_xlabel(\"Number of GPUs\")\n",
    "fig1.set_yticklabel(a)\n",
    "fig1.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())\n",
    "#fig.set_xticks(range(17)) #set the ticks to be a\n",
    "#fig.set_ticklabels(x) # change the ticks' names to x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig1.get_figure()\n",
    "figure.savefig('ca-HepTh.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Single GPU    405828125.0\n",
       "4 GPUs        455810000.0\n",
       "16 GPUs       530061225.0\n",
       "Name: 10, dtype: float64"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.iloc[10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/Snap_overview.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "df= pd.read_csv('Overview_64GPU.tsv',sep='\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "df['Datasets']=df['Datasets'].str.replace('_','-')\n",
    "df=df.set_index(df['Datasets'])\n",
    "df['1GPU']=df['1GPU']*1000000000\n",
    "#df['4']=df['4']*1000000000\n",
    "df['16GPUs']=df['16GPUs']*1000000000\n",
    "df['32GPUs']=df['32GPUs']*1000000000\n",
    "df['64GPUs']=df['64GPUs']*1000000000\n",
    "#df=df.rename(index=str, columns={\"1\": \"Single GPU\", \"4\": \"4 GPUs\",\"16\":\"16 GPUs\"})\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Unsorted"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "df=df.drop(['Vertices','Edges','Triangles'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'df' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-1-e20942f8843d>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mfig\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkind\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m'line'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mfigsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m9\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mrotation\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m90\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;31m#fig.set_xlabel(\"Datasets\")\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;31m#fig.set_xticklabels(df['Data'].values, rotation = 90)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_yscale\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'log'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_yticks\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'df' is not defined"
     ]
    }
   ],
   "source": [
    "fig=df.plot(kind = 'line',figsize=(9,3))\n",
    "#fig.set_xlabel(\"Datasets\")\n",
    "#fig.set_xticklabels(df['Data'].values, rotation = 90)\n",
    "fig.set_yscale('log')\n",
    "y = fig.get_yticks()\n",
    "fig.set_xticks(range(df['16GPUs'].count()))\n",
    "fig.set_xticklabels(df['Datasets'],rotation=90)\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\" Datasets \")\n",
    "#plt.gca().set_yticklabels(['%1.f%%' %i for i in vals])\\n\","
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'fig' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-2-941da9dc6137>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mfigure\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_figure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0mfigure\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msavefig\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Overview-1-to-64.pdf'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mbbox_inches\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'tight'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'fig' is not defined"
     ]
    }
   ],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('Overview-1-to-64.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Sorted one"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted=df.drop(['Vertices','Triangles'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted.sort_values(by='64GPUs',axis=0,ascending=False,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted.drop(['Edges'],axis=1,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, ' Datasets ')"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=df_sorted.plot(kind = 'line',figsize=(9,3))\n",
    "#fig.set_xlabel(\"Datasets\")\n",
    "\n",
    "#fig.set_xticklabels(df['Data'].values, rotation = 90)\n",
    "fig.set_yscale('log')\n",
    "y = fig.get_yticks()\n",
    "fig.set_xticks(range(df['16GPUs'].count()))\n",
    "fig.set_xticklabels(df['Datasets'],rotation=90)\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\" Datasets \")\n",
    "#plt.gca().set_yticklabels(['%1.f%%' %i for i in vals])\\n\","
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/Speedup.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "df=pd.read_csv(\"TC-1-6.csv\")\n",
    "df.set_index('Data',drop=True,inplace=True)\n",
    "df.drop(['Edges','Triangles'],axis=1,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for column in df.columns:\n",
    "    df[column]=df[column] / df['1']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T =df.T\n",
    "#df_T.insert(1,column='Ideal',value=[1,2,3,4,5,6])\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scalable Graphs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T.sort_values(by='5',axis=1,ascending=False,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_scale=df_T.drop(df_T.iloc[:,6:53],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Data</th>\n",
       "      <th>roadNet-CA</th>\n",
       "      <th>roadNet-TX</th>\n",
       "      <th>roadNet-PA</th>\n",
       "      <th>cit-Patents</th>\n",
       "      <th>amazon0505</th>\n",
       "      <th>amazon0312</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2.346611</td>\n",
       "      <td>2.255184</td>\n",
       "      <td>2.199724</td>\n",
       "      <td>1.716942</td>\n",
       "      <td>1.916415</td>\n",
       "      <td>1.841911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3.494126</td>\n",
       "      <td>3.406604</td>\n",
       "      <td>3.287844</td>\n",
       "      <td>2.574999</td>\n",
       "      <td>2.781120</td>\n",
       "      <td>2.847751</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4.463073</td>\n",
       "      <td>4.251069</td>\n",
       "      <td>4.047052</td>\n",
       "      <td>3.412406</td>\n",
       "      <td>3.576281</td>\n",
       "      <td>3.620891</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>5.279341</td>\n",
       "      <td>5.069199</td>\n",
       "      <td>4.833475</td>\n",
       "      <td>4.306389</td>\n",
       "      <td>4.295441</td>\n",
       "      <td>4.264849</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>6.078570</td>\n",
       "      <td>5.930851</td>\n",
       "      <td>5.628537</td>\n",
       "      <td>5.154403</td>\n",
       "      <td>5.050217</td>\n",
       "      <td>4.977811</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Data  roadNet-CA  roadNet-TX  roadNet-PA  cit-Patents  amazon0505  amazon0312\n",
       "1       1.000000    1.000000    1.000000     1.000000    1.000000    1.000000\n",
       "2       2.346611    2.255184    2.199724     1.716942    1.916415    1.841911\n",
       "3       3.494126    3.406604    3.287844     2.574999    2.781120    2.847751\n",
       "4       4.463073    4.251069    4.047052     3.412406    3.576281    3.620891\n",
       "5       5.279341    5.069199    4.833475     4.306389    4.295441    4.264849\n",
       "6       6.078570    5.930851    5.628537     5.154403    5.050217    4.977811"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_scale"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_scale=df_scale.drop(['cit-Patents'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Number of GPUs')"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAUAAAADOCAYAAABPXdu2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nOydd3hUVfrHPze9Z9ILaSSk0DEFCE2BRAEBURJAdtV1XWFX3Z+6rkRWXbeoLOiurq6uia6KlRSaFUhQ6SWFGiC990wy6WXK/f0xJFICCZCQAOfzPD5mMvfcc+44+Xrec97zfSVZlhEIBIJbEYPBHoBAIBAMFkIABQLBLYsQQIFAcMsiBFAgENyyCAEUCAS3LEIABQLBLYvRYA/A0dFR9vHxGexhCASCm4z09PRaWZadLnfNoAugj48PaWlpgz0MgUBwkyFJUlFv14gQWCAQ3LIIARQIBLcsQgAFAsEty6CvAfaEWq2mtLSU9vb2wR7KTYWZmRkeHh4YGxsP9lAEgiHBgAmgJEkrgDogRZZl1ZW0LS0txdraGh8fHyRJGpgB3mLIsoxSqaS0tJThw4cP9nAEggFDlmUO5Cn7dO2ACKAkSbFArCzLGVfTvr29XYhfPyNJEg4ODtTU1Az2UASCAaGpXc2mjDI+OVBIXk1Ln9r0uwBKkhQB+AK+kiTZy7KccpX36d+BCcRnKrgpyaps4tODhWzOKKOlU8t4TwX/jB5P1Nre2w7EDDASyABSgERJkhSyLCcNQD8CgeAWRa3VsSOzivUHCjlcUIeJkQELx7vzYLg34zwUfb7PQOwCK4DUs+t+segF8TwkSVohSVKaJElpN1tIFhISQkZGBklJSUiSREaGfhVApVIRGRlJTEzMFd0vIyODlStXEhcXR1xcHCEhIahU5y+prly5st/GLxAMZaob23kzJZtpa3/g8S8yKFe18dzcIA6uns3r0eN/Fj913zZQB2IGmA6EAV2zvrwLL5BlOQ6IAwgNDb2pLKlDQ0MBiIqKwtfXl9mzZ1NQUIBCoSA6OpolS5Zc1CYjI4OUlBRWrVp13u/z8/OJjo4mL+/nj1ClUlFXV4dCoei+JiEhgejoaCIiIgbwyQSCwUGWZQ4X1PHJwSK2n6xEo5O5PcCJV+/15o5AZwwNzlnaaVFC2v/gcFyf7t3vAijLcpwkSWslSYoCwmRZvrIpzwX89etMTpU39tPo9Ixyt+GlBaMv+X5cXBzp6enk5+fz/PPPc/jwYXx9fUlOTiY2NhaVSkVCQgIqlYrg4GAiIiJYt24dwcHBpKWldc/IVq5cSXx8PNHR0SQnJ2Nvbw/Q3T49Pb17Rpeamkp+fj6+vr7d44iNjSUqKuq8sV0okklJSaxdu5bY2FghgIKbipYODZuPlPHpgSKyqpqwMTPiV1N8+OVkb3wcLc+/WJkHB96Bo1+Apg1GRNDD3OsiBmQX+BzRuyHX/rrELjk5mZiYGCIjI4mIiCA1NZV169YRERHRPdOLjY0lIyOjWwjPFTCFQsHOnTsZPnw469at635vzZo1+Pn5ERIS0i1eSqXyvLagnxlGRl60gnARK1asICYmBpVK1T0zFAhuVHKrm/nsYBEb00tp6tAw2t2GtYvHsnD8MMxNDH++UJah+CAc+A+c+RYMjWHcEgh/ApxHwgO9b/oNyUToc7ncTG2gsLe3756t5efnd/8+MjKS2NhYVq1aRVJSEvn5+dTV1ZGfn989U+tq14VCoSA9PR0/Pz9WrFhBREQEGRkZrF2r36JasWIFKSk/b5R3zT4VCgW+vr7nhb8XkpKSglKpJC4uDl9fX+Li4i6aIQoENwIarY6U09V8erCQfblKTAwNmDfWlQfCfQj2UpyfwaDVwJmvYf9/oCwNzO1g+jMwcQVYu1xRv0NeAAcbX19fMjIyiIiIID8/n8jIyO7ZXFRUFKmpqfj6+pKSksKKFSuoq6vrbtu1WeHr60tiYiLR0dGsXbsWhUJBUlISUVFR5wks6AWxi4yMDGbPnt3d5tx7KhSK84Q0NDSU2bNnCwEU3FDUNHUQn1rMF4eKKW9ox93WjGfvCmRpmCeOVqbnX9zRDEc+g4PvgKoY7IbDvNdhwnIwsey5g14QAtgDKSkppKWloVKpWLt2LStXriQlJQWVStU9+4uNjSU6Orp7nfCRRx4hLy8PlUpFWloa+fn5xMfHs2LFChQKBVFRUd3itHbtWiIjI0lOTiY6OprQ0FBiYmJISUk5bx0vODiYxMREHn30UcLCwvD19UWhUBAREUFcXNx5s8Ou8DkmJqZbFAWCoYgsy2QU1/PJgSK+O1GBWiszbYQjLy0czewgZ4wML0hOaayAw7GQ9iG0N4DnJLjrVQicBwaGPXfSR6TBrgscGhoqX+gHePr0aUaOHDlII7q5EZ+tYLBo69Sy9WgZnxwo4lRFI9amRiwO8eCXk70Z4Wx1cYPKk/qNjROJIGshaD5M+T14TuxTf5IkpcuyHHq5a8QMUCAQDCiFtS18erCIxLQSGts1BLla88q9Y1g0YRiWphdIkCxD3g+w/23I/xGMLSD01zD5d2Df/2fYhQAKBIJ+R6uT+fFMNZ8eLGJXdg1GBhJ3jXHloXAfwnzsLj6WqemEk0n6jY3qTLByhdl/hpCHwcK+504uQ0lTSZ+uEwIoEAj6jbqWThLSSvjsYBGl9W04W5vyVIQ/yyd64WxjdnGDtnr92t6hOGiuBOdRcM+7MDYKjEwvvv4yaHVa9pXvY8OZDewt29unNkIABQLBNXOsRMUnB4r4+ng5nRodk4bbs3ruSO4c7YLxhZsaAHUFcPC/+l1ddQv4zoRF74DfbLhC04769no2524mISuBsuYyHM0dWTl+JU/wRK9thQAKBIKrol2t5ZvjFXx6oJBjpQ1YmhiyJNSDByb7EOhq3XOjklQ48Dac/hokQ/1ML/xxcB17RX3LsszJ2pNsyNrAtoJtdOo6CXUJ5amQp5jtNRtjA2MhgAKBoP8pqWvls0NFJKSWUN+qxs/Jkr8uHM19wcOwNuvBbVynhazv9Ot7JQfBzBamPqlPXLZxv6K+2zXtfF/wPRuyNnBKeQoLIwvu9b+XpYFL8bfzv+JnEQIoEAh6RaeT2Z1Tw6cHivghqxoDSSJypAsPhnsT7ufQs9dkZysc/RwOvgt1+aDwgjlr4bZfgmkPaS+XobixmISsBDbnbqaxsxE/Wz+en/Q8833nY2VyZfc6FyGA/UxISAjvv/9+t5NLeno6wcHBqFQqoqOjCQ4O7nOicmRkJMHBwd2WWl0/x8TEdLu/JCYmolKpCAkJEYYIgn6noVVNYrp+U6NQ2YqjlQlPzBzB8kleuNma99youVrvxpL6P2irg2EhEP0xBC0Aw75LjlanZU/ZHjZkbWBf2T6MJCNmec1iWdAyQl1C+8XgVwhgP9OfdlgxMTHdTjNKpZK1a9d2nxbpOloH+pMriYmJBAcHD/wDCm4JTpY18OmBIrYeK6NdrSPE246nIwOYO8YNE6NL2IhWn9EbExyPB60agu7WGxN4Tb6ijY269jo25WwiMSuR8pZynM2deWz8YywOWIyzhXM/PaEeIYA9MFTssHqazXX9LiIigiVLlhAdHU1kZORFtlkCwZXSodHy/YlKPjlQSEaxCnNjQ+69bRi/nOzNaHfbnhvJMhTs1icu5yaDkTnc9oB+Y8PBr899y7LM8drjbDizge2F21Hr1Ex0ncgzoc8w02smxgYDU8lw6Avg989B5Yn+vafrWJj7j0u+PVTssHpj7dq12NnZsXr16qv4EAQCPeWqNj4/VER8agm1zZ34OFjw4vxRRIV4YGt+CeHRqiFzM+x/S//3aekEM5+H0EfA0qHPfbdp2vSbGmc2cLruNJbGlkQFRLE0cCl+ir4L6NUy9AVwEBgqdli9rRWuWbOm25ThcrZZAsGFyLLM/jwl6/cXknK6ChmYHeTMA+E+TB/hiIHBJULW9gZIXw+H3oPGMnAMhIVvw9glYNxDovMlKGosIj4rni25W2jqbGKEYgQvTn6Ru33vxtL46pxdroahL4CXmaldDwbTDutyxMXFsXTp0m7HGOECI+gLLR0aNmWUsv5AEbnVzdhZGLNihh+/mOSFp73FpRuqSvSil74eOpvAZzrMf1PvvGzQt9JCWp2WXaW7iM+KZ3/5fowkIyK8I1gWtIxg5+BBqVo49AVwEBgqdligF9Hk5GTq6uq6HZ+7+u/aUOkqttQ1yxQILqSwtoVPDugNCZo6NIwdZsvr0eOZP84NM+PLWEqVZeg3NjK36F+PWaxf33Of0Oe+lW1K/aZGdiIVLRU4Wzjz+ITHiQqIwtHc8Rqf7NoQdli3GOKzvXXQ6WT25Nby8b4CfsquwVCSmDfWjYem9OCyfH5DyNmuT1wu2gumNhDyEEz6Ldh69KlvWZY5VnOML898yY6iHWh0Gia5TWJZ4DLu8LwDI4OBn3sJOyyB4BakqV3NxvRSPjlQRH5tC45WpvzfLH9+MekShgRdqNvg2Aa9B58yB2w94c5XIPhBMLPpU9+t6la+K/iO+Kx4ztSdwcrYiqWBS1kSuARf2yvb5LseCAEUCG4S8mua+eRAEUnppTR3aJjgqeDNpROYO9YVU6PLhLkttZD6ARx+H1prwW0CLP4fjLpHX2ioDxQ0FJCQlcDW3K00qZsIsAvgz+F/5u7hd2NhfJm1xUFGCKBAcAOj08nsyq7h4/2F7MquwdhQYv44dx6a4sMEz14qBNbm6Gd7x74ETTsEzNE7LntP7VPiskanYVfJLjZkbeBgxUGMDIyI9I7k/qD7meA0YVA2Na6UARFASZJWAUvPvpwty7JqIPoRCG5VGtvVJKWV8smBQgqVrThbm/J0RAD3T/LE2foyYa5Op3daPhQLOTvA0ATGL9Of2HAK6FPftW21bMzeSGJ2IlWtVbhauvL7237Pff73DfqmBujXH1tTU/t07UDNAB1kWQ4ZoHsLBLcsudVNrN9fxMaMUlo7tQR7KfjDnYHMGe166SNqAB1N+vW9Q7H69T1LZ7g9BsJ+A1ZOvfYryzJHqo+w4cwGkouT0eg0hLuF86dJf2KGx4zrsqnRGxqlkoYtW1AlJNJZVNSnNv0+akmSfIFgSZJkIFqW5RuyOLpAMFTospdff6CQPTm1mBgasGC8O7+a4sNYj0scUetCmadf2zv6OXQ0wrBQuO99GLUIjEx67btV3co3+d8QnxVPdn021sbWLAtcxtLApfjY+vTL810Lsk5Hy/4DqBITafrhB1CrMQ8OxvKBx+CBe3pt3+8CKMtyPhApSVIwsFOSpJQLQ2BJklYAKwC8vLz6ewgCwU1BQ5uaxLQSPjlQRHFdK642ZvzxzgCWTfS6uGbuueh0kP/Dz2GugTGMvhcmrQSPy2aFdJOvyic+K56v8r6iWd1MkH0Qfwn/C3OHzx0SmxrqqioaNm1ClbQRdVkZhgoF1sseQDkyklO5Wir3NvTpPgM2b5VlOUOSpATAF8i44L04IA70eYADNQaB4EYku6qJj/cXsjmjjDa1ljAfO1bNCeSu0a4928t30dEER7/U19BV5oKVC9yxWl9YyNql1341Og0/lvxI/Jl4DlUewtjAmLt87mJp4FLGO40f9E0NWaOhefceVImJNO/aBTod5pPDUf/yGQo0HhQcV6ItqcPO1YLwe/0gtvd7DnjgLstyRu9X3Tz0px9gUlIS0dHRxMbGdp/1vbDtypUriY3tw39pwZBGq5PZebqKj/cXsj9PiYmRAYsmuPNguA9jhvUlzI2DI5/rj6kNC4X7PtCnsfQhzK1prSEpJ4mk7CSqW6txs3TjyeAnuXfEvTiY993YYKDoLC1DtTGJhk2b0VRVYejoiPEDj1HpFk7umTZaDnVgalHPyCluBIW74ext3WexHog1wFWAH5BInzT45qI//QC7DBa6jreFhIR0O8+A3qghISGh2xxVcOOhau0kPrWET89WUXO3NWPVnECWhXlhb3kZ8dLp9PVzD72nt6EyMIYx98HEleDR+/6jLMukV6WzIWsDO4t2opE1THWfyouTX2T6sOkYGlwmb/A6IKvVNP3wI6rERFr27QPAePpMmu9/gcJ6W6qLmpBKGvAebc+0aH+Gj3PE0LhvZ5LPZSDWANf15/3WHl7Lmboz/XlLguyDiJkYc8n3h4ofYG8kJSV122kJAbyxOFPZyPr9hWw+ojccnTTcnufnjSRylAtGlwtz2xv1eXuHYqEu72yY+ycI+VWfwtzmzma+zv+ahKwEclW5WJtYs3zkcpYGLsXLZvDX4zsLC1ElJaHavAWtUomBqxudD6yi3Go0hdnN6I7KOAzTMTVqBP5hLljaXlnpzAsZ/L3rIchQ8wOMi4sjLy+PiIiIi1yfV6xYQUxMTLdRgmDootHqSDldxUf7CjlUUIeZsQGLJgzjoSk+jHTr5ahZba4+zD36hT7M9QiDmX+CkQv7FOaeqTtDfFY83+Z/S5umjdEOo/nblL8xZ/gczI0uYW1/ndB1dNC0IxlVYiKthw+DoSG62xdS7R9BYYUJrcWdmFm1M2b6MILC3XD0tOq39cghL4CXm6kNFEPND7Anh5eUlBSUSiVxcXH4+voSFxd3UQgtGBrUtXSyIbWYzw4UUd7QzjCFOavnBrE0zBOFRW9h7s6zYW7K2TB3MUxaoa+z0Qsd2g52FO4gPiueYzXHMDU0Ze7wuSwNXMoYxzH9+IRXR0dODvWJiTRu/QptQwOylz+qX7xEic6L2op2DHIkvMfaEBTuhvcYBwwvl+d4lQx5ARxshqof4LkiGhoayuzZs4UADjEyyxtYv7+QrUfL6dDomOLnwEsLRxMx0gXDSxmOgj7MPfqFfsZXlwdWrnq35ZBfgVXvNTFKGktIzE5kc+5mVB0qfGx8WBW2ioV+C7E17WVDZYDRtbXR+P02VImJtB05gs7ElNY7llHpOpnSMhldmYyjpxHTlvgTEOaCuXXvs9trQQhgDwwVP8CkpKTuf59b86MrJO6iK3QWpqiDj1qrY0dmFev3F3K4sA5zY0MWh3jwUPhlioV3UZtzTpjbDB4T+xzmanVadpfuJj4rnn3l+zCUDJnlNYslgUuY5Dpp0FNY2k+d0s/2vv4GXXMz7QETqV26huJme9pbNJjXGzJ2pitBk91w9Lj6MpdXivADvMUQn+3AoGzuYENqCZ8eKKKysR1Pe3MeCvchOsQTW4vLOKrodPrw9tB7+nDX0EQf5k5cAcN6r/JX21bbbTZa2VKJs7kzUQFR3Od/Hy6WvW+KDCTa5mYav/kWVWIi7ZmZqC0dqJ92P2WWo6mv02FgJDF8nCNBk93wHG2P4eU2f64C4QcoEAwwJ0ob+Hh/IV8fL6dTo2O6vyMvLxrDzCDnXsLchnPC3PyzYe4LZ8Pcy5/NlWWZtKo04rPiu1NYJrtNJiYshts9bx+wCmp9QZZl2o8fpz4hgcbvt6Ft66RhbCTV9/6a8gYz5A5wdrVkxp1u+Ie5YGY5eGMFIYACwRWj1ur4/mQl6/cXkl5Uj4WJIUtDPXloijcjnHsJc2uy9aJ37Et9mOs5CWa9oA9ze/Hea+ps4qu8r0jISiC/IR8bExvuH3k/SwKWDPq5XG1DAw1ffa2f7WVn0+wUgHLGk5TJnnR0yFjoTJgQoQ9x7d2vX9Gj3hACKBD0kZqmDr48XMxnB4uoburA+2z5yOhQD2zMegtzk8+GuT+cDXOj9Lu57rf12u9p5Wnis+L5ruA72jRtjHUcy9+n/p05PnMwM+p7Jbb+RpZl2tLSqE9MpGn7DtplU5TjF1Ix73EaWo0w1BjgO8GRwHA3PIPsMOjnELc/EAIoEPTCsRIV6/cX8s3xCjq1OmYEOLF2sQ+3Bzhdunwk6MPcI5/rZ3z1BWDtpp/tBf+q1zC3Q9vB9sLtxJ+J53jtccwMzZjnO48lgUsY7TC6fx/wCtHU1dGweQuqpCTaikpQDptIzR0vUN1pjyyDq6sNt4W7MSLEGdPLrX8OAYQACgQ9oNHq+PZEBR/tK+RoiQorUyOWT/LigXBv/Jx62aWsyTq7m/slqFvAczLMfrFPYW5xYzEJWQlsydtCQ0cDPjY+xITFsMBvwaCmsMg6Ha0HD1KfkEjjzp00mg+jZvR8Kv2C6NRIWFmYEjzTlaBwNxQug+8W01eEAAoE56DR6vjqWDlv7cyhUNmKr6Mlf1kwisUhHlj3Fubm7NCHufk/6sPcsdH63dxeSkhqdBp2le4iISuhu17uTK+ZLAtcRphr2KCmsKirq2nYtBlVUhJNNc1Ue8+g6vY1NGnMMTI2wDfYiaDJbgwLtLv8bHiIIgRQIEDvxvLN8XL+nZJDfm0Lo9xseP/BUGYHOV/+D7tNpTcbPRwH9YVg7d7nMLemtYaNORtJyk6iqrWqu17uYv/FOFn07tI8UMhaLc179qBKTKJh9z5q7MZSHfgQtSPcAAk3H1tCw90YEeyMifmNLSE39uhvQrrOHmdkZHQnTq9bt474+HgAdu7ciUKh6PN1gsuj08l8d7KCN1NyyK1uJsjVmvd+GcJdo10uP/OqPnN2N3eDPsz1CofZL8HIBZcNc2VZJrUylQ1ZG/ix+Ec0soYp7lNYPWk1t3vcPqjW8uryclRJG6nftAllmyWV3rdTPf0eNDpDrB3MCJ3sStBkV2ydbpwQtzeEAA4hkpKScHBwICIiguTk5O4TIEqlkvT09Cu+TnBpdDqZ7ZmVvJmSQ1ZVE/7OVryzPJi5Y1wvPePTac8Jc38CQ1MYG9WnMLexs5Gvcr8iITuBgoYCbE1t+cXIXxAdGI23jXf/P2AfkdVqmn78EVViErWpmVS6TKIq8ClaJWuMTAwYEeJM0GQ33P0VSDdgiNsbQ14AK199lY7T/WuHZToyCNc//emS719od6VSqYiNjSUyMpL4+HjWrl1LcnJy9+8vvD4/Px97e3tSU1NJSUlh586d3aYFXZZacXFxJCcnExYW1u08k5ycTGRkJED374ODg8nIyECSJBITE4mKiurzdYKLkWWZ5FNVvJGSw+mKRnydLHnr/tu4e6zbpROX21Rw5DP9jE9VBDbDYNaL+qRly8tXQctUZpKQlcB3+d/Rrm1nnOM4Xpn2Cnd63zmoKSydhYWoNm6iduu3VEqeVHpNp37yMgCGBSoID3fDd4ITJmZDXiKuiZv76a6S/Pz88+yuYmL0jjSrVq1CqVR2nxEOCQnp8fouw4M1a9bw/vvvs2bNmh4ttZKTk1m1alW3F+C5foAKhaL7dXJyMhkZGcyePbvblKEv14kQ+GdkWeaHM9W8kZLNybJGfBwseGPpeBaOH3Zp4as+o7eXP7YB1K3gNQUi/wZB88Hw0n867Zp2thVuIyErgRO1JzA3Mudu37tZEriEUQ6jBugJe0fb3Ezj999Tv3krFQUtVLqEUTMqBi1G2DiaMTHcjcBJrtg4Dq491vVkyAvg5WZqA0VwcPB5dldAt5g4OFxsEX7h9V1uL6GhoQQHB7NmzZrua7sstSIiIrqts+zt7VGpVPj6+pKfn9896zzXHzA4OJglS5Z0i11frrvQO/BWRJb1hcPfSM7mWGkDXvYWvB49nkUT3Hs2Hu1yWj74ztmkZVMYF613WnYbd9m+ChsKSchOYGvuVho7G/G19eW5ic+xwG8BNia9+P0NELJOR+uhQ9Rt2kLJoXyqFGOpcVmGerwFxqYGBIa6EBjuhpuf7aAbJgwGQ14AB4ML7a6u5vqYmJju9Th3d/eLLLXOpUtkIyMju+2xUlNTiY6Ovqiv4ODgPl93KyPLMntza3kjOZuMYhXDFOasXTyW+4I9ei4spG7Tz/QO/hdqs/Rnc2e9qC8oZHnpuhganYZdJbvYkLWBgxUHMZKMmO09m6WBSwl1CR00UeksLqZ+8xYKdxyhwsCbGucpdI66CyMj8JngjH+oC16j7DEyGVzr+8FGCGAP+Pr6nmd3tXv3bvLz87ut67vcmfPz88nIyLjo+ieffLLbHj8xMZHY2NiLLLXi4uK6Lbfy8/NJS0vrdnfuMkjtstrPy8sjOjq622o/KiqqT9fdquzP0wtfamE97rZmvHLvGKJDPHsuHN5Uqa+bm/YhtNWB23i4N05fRvIyFlTVrdVszN5IUo6+kJCrpStPTHiCxQGLcTS//LrgQKFtbqFx23YKvtpPSZ0F1U630ek5BkNDGZ9xjviHueE1xgHjW1z0zkXYYd1i3Myf7aF8JW+kZHMwvw4XG1OemDmCJWGemBr18AdfcQwOvAsnN4JOA0F3w+THwHsKXGLWJssyhyoPkZCVwA/FP6CVtUx1n8rSwKVM95g+KCkssk5Hy+FUChJ/oCC3gyr7cXSaKjCUdHgF2eI/1QufsY4Ym956oifssAS3BOlFdfwrOZt9uUqcrE15acEo7p/ohZnxBX/0Oi1kb9MLX9FeMLaEsEf0BcPtL12MqqGjoduFpbCxEIWpggdHPUh0QDSeNp4D/HQ901FSQsEXO8jNqKbSPIAOs0kYuOnw8DElcJY/PuMcb/od3P6gT5+QJEk2wJ+A4UCyLMsf9KGNL7BWluWLF6gEgn7gSHE9b6TksDu7BkcrE164eyS/nOx9sfB1NOu99w6+qzclsPWEyL9D8INgfumd8szaTDZkbWBbwTbate2MdxrPq9Ne5U6fOzE1vLZqZFeDtqWFwsSdZO8ppEzrTofZcAwUXri7ygRGjsA3xP2GP5lxvenrp/UDEA8kA76SJP1RluXXe2kjEtEEA8LxUhVvJGfzY1YN9pYmrJ4bxAPh3liYXPB1bijVl4/MWK93ZvEIg9l/PmtK0PNXv7mzme8KviMpO4nTdacxNzJnvt98lgYuJcg+6Do83fnodDpKtx/mzPZTlKqsaTNzQDIaiatDG4Ez3Rhx+4gh77gylOmrAKbIsvza2Z93SpI0C/QzQ1mWGy+8WJKkKCAJCOufYQoEcLKsgTdTskk5XY3CwphVcwJ5KNwHS9MLvsalaXDgHTi1Vf961EKY/Dh49vx1lGWZE7Un2Jizke8LvqdN00aAXQB/mvQn5vvOx9qkF5PTfkaWZaoy8snckk5RuSFtxnZIOk+crVWEhJsTsDAEc6uBLRZ0q9BXAfSVJOm/F7yOBnyBu869UJKkYCADqOMSSNJn82QAACAASURBVJK0AlgB4OU1+MWYBUOb0xWNvJmSzfbMKmzMjHgmMoBfTfU5351Fq4EzX+vX90oPg6kthD+mz99T9LxO19jZyLf535KUnUR2fTbmRubMGz6Pxf6LGeM45rqmsMiyTG2+klOb0yjIbqPFwBZJtsPBoIrxY80ZuWQqFk6DW9HtZqSvAliHfkZ3IT0lm60F8gF7IEKSpBWyLMede8HZ13Gg3wXu+3AFtxLZVU38OyWHb09UYG1qxFMR/jw8dTi25ucIX3sDZHwCh+KgoRjshsPcdTBhOZhePHOTZZljNcdIzE5kR+EO2rXtjHIYxYuTX2Te8HlYmVy/imQAyvJmznxzjLxjdTRpLUE2wr69niD/VkYtnYZNQGTvNxFcNX0VwH+c87MCWCrL8mpg54UXyrIcCSBJkgJ4/0LxEwh6I7e6mX/vzOGb4+VYGBvy+1kj+M003/Orq9UV6Nf3jnyqr63hPRXm/gMC5oDBxSkfDR0NfJ33NUnZSeQ15GFpbMkCvwUsDlh83R2W6ytbyPopj5yDZTS2m4KsQ9FUwXhXNSMXhWI/7VdIBkPPPv5mpM9rgEA6IKEXwPoBG9EtTk82VzExMWRkZBAZGdn9u4yMDGJiYkhOTu5uGx0d3V2g/UasD1xQ28JbO3PYerQMM2NDfne7H49O98XO8ux6lyxD8QH9+t6Zb/VCN2axPn+vBzcWWZZJr0onKSeJ5MJkOnWdjHUcy1+n/JU5PnOwML5+tk6qqlZyDpWTvacQVZMByDpsG0oYY1FLwJ2jcVnwCwwsh06xoFuFvgpgiCzLDV0vJEn6Y28NZFlWASIF5groyeYqODi4W8xCQkK6BbDrpEkXKSkpJCYmAmBnZ8fKlSvPOyM8lClStvDWzlw2HynFxMiAR6f7smKGLw5WZ1NNNJ1waote+CqOgrkdTP8DhD0KNm4X3a++vZ6v8r4iKTuJwsZCrIytuM//PqICogi0D7xuz9VQ00ZuehXZe4uoq9UCYNtQQFBHLiOmDcct+m5MPAcnj1Cgp68C+NwFC8IRQG9pMP3CnoRsakua+/Wejp5WTF8ScMn3h5IdVpetVUZGxkVH3LrMFEB/HK6L0NDQG0L8Supa+c8PuSRllGJkIPHw1OH89nY/nKzPCl9rHaR/pD+q1lQBjgEw/w0YtwxMzp+9dRmNJmUnkVKcglqnZoLTBF6e+jJ3+tyJudH1cThprG0jN6Oa3INl1JS3A2DTkI+/6gS+YxS4/WoeFhMfESHuEOFKNkEyul6cXf+7aRlKdlhd91+zZg0ZGRmsWLHismPvEuGhTJmqjf/8kEtiWgkGBhIPTPbmsTv8cLY5649Xm6NPWj76JWjawHcmLHwb/GbDBcKhbFOyNW8rG7M3UtxUjI2JDUsCl7DYfzH+dv7X5Xma6trJy6gmJ7WS6iL9/6ytG4sYUZ2Op5sa96g7sb7rVQytRIg71LisAEqS1LWwknzB73/Tl9Mg/cHlZmoDxVCzw/L19SUxMZHo6GgyMjIuK3BxcXFDdv2voqGNd3/MY0NqMQD3T/TisZl+uNma69f38n/Sp7HkbP/ZhmryY+By/iaFTtZxsOIgSdlJ3bbywc7B/Hb8b4n0jrwuRqPN9e3kZdSQk15FVb4+Fda6pRS/ylTcpDLc7r4dxaJnMfEePLdnQe/0NgP8AEgDQtCnttSjT2+xPfveTclQtcPy9fW9bGjbtQEC+pngUDFErW5s592f8vjicDE6ncySME8enzmCYQpzULfr3ZYP/heqToKlE9yxGkIfuaioUE1rDVvztpKUnURZcxkKUwXLRy5nsf9ifBUDH/K3qDrIO1JNbno1Fbn6JXHrzmp8Sw/g0pCJy4xgFI8tx2LSJBHi3iBcVgC7nBQkSZoty3J3yoskSWsu3erGZyjZYSUlJXWvDUZGRnaLWkZGRnf/XTPQmJgYfH19qaurY/Xq1YNui1/T1MF7u/L47GARGp1MVLAHT8wagae9BTTXwE//htQPoKUGnEfDPe/AmCgw/nkGp9Vp2V++n405G/mp5Ce0spaJrhN5MvhJZnvNxsRwYE9EtDZ2kpehF73yXBXIYC2rGF60F5eqdByChmH76L3YzHkZQ+vre2JEcO30yQ5LkqRn0afB5AORwApZlvvlmJuww7q+XI/PVtncQdzufNYfKKRTo+O+YA9+P2sE3g6WUHVK77Z8PBG0HeB/l/7ExvDbz7OhqmqpYnPuZjblbKKipQJ7M3vuGXEPi/0XD3gRIY1aS15GDaf3l1OerUKWwdqoFaeS/TiV7MfWGmwXLcJ20T2YDh8+oGMRXD39Zocly/JrZ0XwOSAPWNIP4xPcZNS3dBK3J5/1+wtpV2u5Z8Iwfj9rBL4OFpC3E779j36dz8gcbvsFTPodOP28xqvRadhXto+k7CR2l+1GJ+sIdwvnmdBnmOU5C+PLlJvsD1RVrWTuKePMgUraW9RYmarxa0jH/kwK1to6rCMisH32FSzDJyMZ3nr+ejcjfbXDehT9rM9fkqTh6G2xCgZ0ZIIbhoZWNR/szefDvQW0qrXMH+fOk7NHMEJhCMc3QPx/oTYbrN30biwhD4PFzyk8Fc0VbMrdxOaczVS1VuFo7sivx/ya+/zvw9N6YPPktBod+UdryNxTTllWPZIBuBlU4pK5CUXNKSzGj8N21Ups5s3F0GZw6noIBo4+J0KjP+OLLMsFkiStQm+RJbiFaWhT8+HeAj7cW0BTh4a7x7rxZIQ/AebNkPrGWZv5enCbAPe9D6MWddvMq3VqdpfuZmP2RvaW7QVgyrAprJ64mhmeMzA2GNjZXmNtG5l7yjm9v5y2JjWWZloCWlJxOrYVcyMNtovuwe7+NZj6X59UGsHg0FcB7K62LUnSYvTrgAOKLMu3ZJWqgaS/yh9odTJfHi7mte1ZNLSpuWu0C09FBDBSzod9z8DJTT/bzIc/Dl7h3et7pU2lbMrZxJbcLdS01eBs7syKcSu4z/8+3K3c+2V8l0Kn1VF4Qknm7jKKT9chAW5m9QTmbcWuJA0zfz8Uzz2J7cJ7RM7eLUJfBTABWC1J0g70qTADKoBmZmYolUocHByECPYTsiyjVCoxM7u2HLkjxfW8uPUkJ8samexrzwtzAxnTvB+2/RmK9oGJFYT95qzNvH6DQK1T81PxTyRlJ3Gg/ACSJDF92HSiAqKYNmzagNfSaKpr59S+ck7vLaeloRMLcwjQnsDx0AbMtM1YR0Zg98rHWISFie/bLUZfv3lLgMXXaw3Qw8OD0tJSampqBqqLWxIzMzM8PDyuqq2yuYN127KITyvB2dqUt5eOYX7ndqRNvztrM+8Fd74CwQ+Amd63rrixmI05G9mSu4W69jpcLV353YTfce+Ie3G1dO3PR7sInU6mOFNJ5p5yik7UIgNu1i0ElH2Hbe5uTJwcUaz4JYqoaIxdnAd0LIKhy5BcAzQ2Nma4SC8YEpwb7rZ0aHh0+nD+4F+FefISqDkDHhMh4i8QNB8MjejUdvJDwTaScpI4VHEIQ8mQGR4ziAqIYqr7VAx7sKrqT1oaOji9r4JTe8tpqmvH3FzC3zgPx/2fY9ZchcWkSdi9+QbWs2YiGQsr+VudIbsGKBh8jhTX8+etmZwoa2Cyrz2vRDjil/EP+CIJFF5w/wYInAtAYUMhG3M2sjV3K/Ud9bhbuvP7237PohGLcLYY2BmWrJMpzaonc3cZBcdq0elkXOw68WvYiWLX9xhZmGG7aBF2y+/H1M9vQMciuLG40jXA7YAKIYA3NXUtnazbdoYNqfpw960lo1nQ/g3Shn+AthNuj4FpT9NhYEDKWUv5tKo0jCQjZnrNJMo/isnukzGQBvY4WFtTJ6cPVJC5p5zGmjZMzQ0YYVWG44EvMKspwDQgALuXXsB2wQLhtSfokb4KYNf2YQP6spgiB/Am5Nxwt/lsuPu0fw0WKfdD9SkYEQlz16Kx82Zj9kbePfYude11eFp78lTwU9wz4h4czR0HdIyyLFOeoyJzTzl5R6rRaWScHWX8NPux2Z6AoQHY3Hkndsv/hnlIiNjUEFyWKymLuYErK4spuIE4WqLixS0nfw53I53xO7IOvtigr6O79HMIupv95Qd47es/kqvKJdQllLUz1jLRdeKAz/baW9RkHawkc08Z9ZWtmJgZ4qeowyk1HrOfTmDk6ord7x9DERWFkZNT7zcUCLiysphdgtdrWUzBjUNdSyevbdeHu05Wpry1ZAwLOr9D2vAqaNph+h9h+jPkt1Xyzx+eYHfpbjysPHjzjjeZ5TVrQGdYsixTVdBI5u4yctKr0ap1ODkbcpvpcWx+/BTDjlYswidj98e3sJ45E8lIFAUXXBn9XhZTcGOg1clsSNWHu03tGn4zbThPB9ZhkfwLqDoBfrNg7ms0WDvx36NvEX8mHjMjM54JeYblI5cPqAtLZ5uGrEOVZO4pR1nWjLGpAcOdWnA5vgXTn/ZiYGWF7ZLF2N2/DNMbwPlaMHQZiLKYgiHO0RIVf956kuOlDUwabs8rd7oy4thr8NnnYDMMlnyCOnAuCdmJvJv8Ls3qZhb7L+bxCY/jYH6xIWx/UV2kn+1lp1Wj6dDi4GzCbXb52O78CIPGOkwDA7H761+xXTAfA4vrV9BIcPPSVzeY317irYvKYgqGLheGu/9eOpaFnduQ4pdCZytMexpmPMue6gxe+zqKgoYCJrlNYlXYKgLsBsaZu7NdQ25aNSd3l1FT3ISRiQE+7hpcs7dhnPAtkrExNnfdhd3y5ZjfNkFsagj6ld4s8f8IIMvy65Ik2aBPhg4FHpVl+ehl2q1FPztMlmV5XT+OV3AVXBjuPjJ1OE+PbMAy+RdQeVzvxTfvdXKNDHh91zPsK9+Ht403b896m9s9bh8Q0aktbSZzTxlZhypRt2uxdzYleFgVtj+uR9pRhJGbG3ZPPYUiajFGjgO7syy4deltBjhRluUu77/30dcEXgGsBH7XUwNJknxlWY45+3M6IARwEDlWouLF88JdN0Ycfx0+/VRvTxX1EfV+d/DOsXdJyk7CwtiCVWGrWBa4rN/99zSdWnIzqsncXUZlfiOGRgb4+BjiXrIHo80JSGo1llOnYvf8s1jdfrvY1BAMOL19ww5Dtx9gCBAsy3LjWWHrEVmW88+2CQZi+2uggivj3HDXsSvc1SQjxS+DzmaY8n+opz3NlwXf8N7m+bRqWokOiOaxCY9hZ2bXr2Opr2whc3c5Zw5W0NGqwdbJjGC/Juz2foGcchwDa2sUy+9HsWyZcFgWXFd6E0BHSZISgNnoi6M3SpJki77g+SWLIkmS5AusRh8Gx/Xw/gr0M0m8vLyucuiCntDqZOJTS1i3/czP4e7oJiyTH4TyI+AzHXnua+zqrOL17Q9S1FjEVPepPBv2LH6K/jsmplXrjUZP7i6jPEeFgaGEj785HrVHMf7uE+SWFkxGjsTu73/D9u67xaaGYFDotSaIJEm3AfmyLDecff3s2dcbe725JCUCa2RZzrjUNT3VBBFcHReGuy/fNQz/E/+E9PVg5QJ3vULWsLG8lvYahyoOMdx2OM+GPst0j+n9NoaGmtazRqMVtDersXE0w8+lBce0jWgP7UIyNsZ67hzs7r8f8wliU0MwcPRLTRBZlo9c8Pq1KxhD/tl/BANIfUsn67ZnsSG1+Gy4O46F2p1I8fdDeyOEP45y0greOb2ejd/8HStjK56b+BxLApf0i/OyVquj8FgtmXvKKDldj2Qg4R1kjVdrHqbffYS2uhoDd3fs//AHFIvvw6iH2soCwWDQ76vMkiRFoTdLSEa/C6zq7z4EenQ6mQ0XhrtjWrBMfgjK0sF7Kp1z1vC5MoO475bRrmlnedByfjv+t9ia2l5z/43KNk7tLef0vgpaGzuxsjPltmATnE59gybuW9BoMJs+Hbu//AWr22eIQkKCIUe/C6Asy0n0nDQt6EeOnU1mPlbawMTh9rxy1zD8T74JH38Ilk7Ii2L5wc6R1/c/R2lzKTM8ZvBM6DP42l77yYnm+nZSvy3k9P4KkGW8ghR4e1ZhsWM9nZtz0NnaYv/AA9gtW4qJ98CWsBQIrgWRZ3CD0WO4K/+IlPALfQGiSb/l9ITFrDv2LmnH0hihGEFsRCxThk255r7bmjvJ2FbEiZ/KkGWZkeMt8S77EfX6BHStrRiMGoXbKy9jM28eBubm/fC0AsHAIgTwBkGnk4lPK2HtNn24++upw/nDmDYsU34NpYfBczK1ES/wdlkKm3c8gq2pLS9MeoHFAYuvueZGZ7uGYztLOJJcjKZDi6+vAT7ZXyG/sY1OExNs5s7Fbvn9mI0bJzY1BDcUQgBvAC4Kd+d44p/5b1j/AZjb07HwbT417OD9vX+kU9fJg6MeZMX4FdiYXFsdW41ay8ldZaRvK6K9WY2niwbvkxsw+fEABo6O2D/1JIqlSzGy69+8QYHgeiEEcAhT39LJazuy+PKwPtx9c8l47pF2ISU8AK1K5NBH2OE/lTdOxFLWXMZMz5k8E/oM3jbXtu6m0+o4c6CS1G8LaK7vwMWmjfGFn2P50xFM/PxweOVlbObPx8DUtJ+eVCAYHIQADkG6wt11287Q2BXujuvEMuU3UHwAPMLIXPAa6wq2kHHgzwTYBfDBnR8wyW3SNfUr62RyM6o5/HUBqqpW7E2aCT7zOYrK41hMmoTD6vewnD4dyWBgzU8FguuFEMAhxvFSFS9uzeRYiYqJPva8PNeTgFP/gY/iwFxB9dw1/LuzjK8O/Rl7M3teCn+Je0fce03V1mRZpjizjoNb86gtacbGoImxmV/iWHcS27lzsX/4z5iPHt2PTykQDA2EAA4Regx3DfciJTwILTW0hTzEejcfPsz6GI1Ow8NjHubRsY9ibWJ9Tf1W5Ko4sCWPitwGLHRNjMraiFvzaeyio7B/8F8Yu7v30xMKBEMPIYCDjE4nk3B2d7exXcPDU4bzhwkarFJWQNE+ZPfb+H7WU7xRsIXKzB+I9I7k6ZCn8bT2vKZ+a0qaOLg5l+JT9ZhqmwnI+wYvbS6OD/4SxZJ3MLS+NmEVCG4EhAAOIidKG3hh68mfw915XgScfhc+/C+Y2XB89nOsa8rk2Mn3GGk/klenvUqYa9g19amqauXQpixyj9VjpGnFr2gHfpYVOD/1ADZz5iCZDJzVvUAw1BACOAioWjt5bXsWXxwuxsHSlDeWjGOR0UGkhF9BcxWVE5bwpq0l3+Z/gaO5I3+b8jcW+i28pnW+5vp2DsWfJOtoA5JWjXfpTkZ6tOL6t19iMXmyyN8T3JIIAbyO9Bju3qbDKuV3ULiHVrfxfDwxmo+Kt6Nr0vHo2Ed5ZOwjWBpffVHvtuZODn2axuljLcg6mWGV+xk7Etz/+ChmgQNjcy8Q3CgIAbxOnCht4MWtJzl6Ntz9+90+BJ5+Fz58F52JFd9OfZQ3VUeoLtjKHJ85PBXyFMOshl11fx0tHaT+bw+ZmRo0GOFWd4TbQi3w+PtjGLs49+OTCQQ3LkIAB5gew12TVKSEX0NTOUfHLmCtcQcny7cz2mE0r814jWCXqy+219nYQlpsCiezDVEbWuDckk/oNDu8H3gcA8urn0kKBDcjQgAHCFmWSUov5dXvTv8c7gaD1c4nIP8nyt1G88aocLZVp+Js7swr015hvu98DKSrSzLurK7lyH+/50SRFR0mtjhqSwibacTwJStEbQ2B4BKIv4wBoK6lk+c2HmfHqSrCfOz4+zxfgrLfg//9h1YTCz4IXcwnquNIyhP8dvxveXj0w1gYX50lfHtePidiv+NElSNt5sOwM1Eyc645vgsfFBsbAkEvCAHsZ37KqubZpOM0tKp5YV4Qv3Y4gUHSo+gaS9k6cjZvoaRWmcrdvnfzVPBTuFq6XnEfsizTmprK6Y+2kdnoRbP1KGysmpm20Bn/O2cK4RMI+ogQwH6iXa1lzXenWX+giEAXa76IHob/4Rj4IZk0tyDWeU/jdHMO4xzH8eastxjvNP6K+5A1GpqSk8n55HtOy2NoUEzD0r6TmYu8CJrph4GBED6B4EoQAtgPZJY38OSGo+RWN/PrKd6sdj6IcdL9lBpI/GvsHSQ35+Mqd/KP6f9g3vB5VzxD07W0oNq4kcIvt5FtNRmlwyLMTLRMXzic0Xd4Y2gkzAkEgqtBCOA1oNXJfLAnn9d3ZGFvaULiEhfCjj+HOmMPHwwfz3sGLRi0V/D4hMd5aPRDmBtdmUuyuqqa+s8+o2xLCrlOd1Dt/RtMjGUmzxvOuNleGJuIGhsCwbUgBPAqKVO18UzCUQ7m1zFvtBOvex/C4vtXOWpqyl+DgsntqCXSM5JVYauueJ2vPTubuo8+pmrHHgo97qRi9B8wNDIgJNKb2yK9MLW49kpuAoFACOBV8dWxcp7ffAKdTua9OVbclfcCTT8d5u8+Y0mQVbgaGfH21Le5w/OOPt9TlmVaDxxA+eFH1B86QrHv3ZSGvQSGBoyd4UHIXB8sbMQ5XYGgPxkQATxbED0CiJNlOWYg+hgMGtrUvLT1JFuOlhPqac37/gdQ7Pkn262tWes3kjptIw+MeoAnJjzR57QWWa2m8fvvUX74ES05hZQGzKd4+hq0siGBk10Jmz8cGwdRYEggGAgGoi5whCzL0Wd/rpckKVaW5Ru+OPqhfCV/SDhGZWM7r0wxYHnFi5QfPsHzPkHs0TUx0saT/0x5idEOfTMO1TY1oUpIoO6TT+moUVI59l4KZz1Oh9oAv/FOTFzgi727OLkhEAwkA1EXOOWcl2k3uvh1anS8kZLNe7vy8LMzZu+kQzgdfYf19g686+0DBhqeDX6W5SOX96n6mrq8nLpPPkWVmIimtQ1l+HLyQsJpbQXPEXZMXuSHs/e1FTMSCAR9Y8DWACVJUgAZl3hvBbACwMvLa6CGcM3kVjfzVPwRTpY18syYVh5v+BenMnP5v+F+nNG1cof7VP406U+4Wbn1eq+2zEzqPvqYxu+/R0aiKeJXZJuH0qjS4uJiQ+QiPzwCRXU1geB6MpCbICsutf4ny3IcEAcQGhoqD+AYrgpZlvnsYBGvfHcaWyMtP0zYhXP2h6x1cuHLYW44mlryr0kvE+EVcdmcPlmno2XPHpQffkTroUNIlpZ0LH6CMwZjUVZ2YO9gxrz7ffEZ5yhObwgEg8BAbYJEcFbgJElSyLKsGoh+BoKapg5WJR3jx6waHvGuZnXnf9hVXMajPj7UyGqWBi7l/4L/77K1OGSNRr+xERdHR04uRi4uSL99gcwOfyoLmrFxlIh4eBT+YS7i9IZAMIgMxCZIFLAWyJckyR5YAyT1dz8DQcqpKmI2HkfT0cK3gcnYl27gD65u/KhwIkDhw7/C/3zZI2y6zk4aNm9B+cEHqEtKMPUfgdnz6zhZ70HxqXosbDu5/f4ARk51F6c3BIIhwEBsgiRxgwheF62dGl7+9jRfHCpmqWMhf7F8j031dbzl7YnOwIinJzzGA6MewNig5wRkXWsrqsRElB9+hKaqCrOxYzF4NIbsemfy9tVgatFE+L1+jJ3pIU5vCARDiFs+EfpYiYqn4o9So6xlk9e3mKu+5mEXNzKN7JnqPpkXJr2Ah7VHj221jY3Uf/EFdes/QVtfj1nYRNpX/I30EguqfmjExLyekLni9IZAMFS5ZQVQo9Xx35/y+PfOHBZYnuIl+//xgaaVz4a5ozCzY93E55jjM6fHzQlNXR116z+h/vPP0TU3Y3z7bOonLedwjkzzng5sndTMWBZA4GRXTMxu2Y9YIBjy3JJ/nSV1rTwdf5TsohI+dd6MWv0jSxydqTCwISpgMU8FP4Wtqe1F7dSVlSg//BBVQiJyRwdSxL1UBC0gJ6sdzeF2hgUqmHF/ID5jHJDE5oZAMOS5pQRQlmU2ZpTxl68ymUkab9p/xBtmMjscnPGzHc768L/0WI+js7gY5fsfoNqyBVmnQz3nQYpcp1OS34bB6TYCwlwYN8sTJ09RTFwguJG4ZQRQ1drJ85tPsv9EFu8qvqTCOJ1oB3s6DY35/VlbemPD89fp2rOzUca9T+N33yEbm9Iw7zEKTcdSV92BebWG0Hk+jJkxDEtb00F6KoFAcC3cEgK4N6eWZxKOMKltN5/Yfc4/7Iw5bmrPJJcwXpzyEt423udd33biBLWxsTSn7ERt44TyntUUdHrS1qDF3t2ImQ8MJ2CiC0bGYkdXILiRuakFsF2t5fXtWWzde4Q11us56XSGB21tsTax5tVJq5nvO797k6OrzobyvVha9u+n1dmfykUvU9xkj65exnuMgvGzPfEIshOnNgSCm4SbVgDPVDby1JdHGFnzPWsdNvCanTmlxrbc47uQZ8L+iJ2Z/tytLMu07N5NbWwcrRlHqPeZTMWC16hqssCoxYBRU90YN8sDO1fhzCIQ3GzcdAKo08l8tL+Qj7ftY7Xp++waVsKTVtb4WLrz4bSXCXMNA0DWamlKTqE2LpbWM3lUBd5J2dyHaGozwtLQlPB7PRg1zR0zS5G/JxDcrNxUAljZ0M4fE44yrDCBx+038YqdJW1G1vxu7KM8Mu5RTA1NkdVqGr75FuX779NYVkfFyAWUzXqMTo0Bzs7WTI7wxC/YGUNDcVRNILjZuWkE8PsTFby9KYXfGL7DVi8lr5hZE2I/mj/PeBVfW190HR3UJ3yJ8oP/oWw0omzUPVR6BwASvuOcGD/LE1c/W7G+JxDcQtzwAtjUruZvX53E9PgH3OX4HX9XWGJhZMvfJq7mHv97obUN5f8+pObj9VQxjLLAX1Nv5IqJmSHjprkz7g4PbByF5bxAcCtyQwtgelEd//zyW+bo3iTRu4VCEyvu9pjJs1NeQtFhiPLd/1L9eSKlFmMoG/UMbZIVNo5mTJvlycgpbuKYmkBwi3NDKoBaq+M/KWdQ7fsn3s67eM3aHE8TJ2JnrGXi/7d3f7FxXFUcx7/HIYktu3RjJ6mV2DSx66SlkBT/gQRaEmEH5Q2Q3UuqsQAAByRJREFUbJry9yF0Kx5Bqi0/IB5QH5yAhIQQWhsJBFQocYC2vMVu1SDxEFrvQ0GVAs2mJAIHkTimMYUmTW4f5k47rPxnY3mY3ZnfR7IyHs+sz5WzZ++duffMxl3M/fAnvPKr01xs2cfsnlFusZ5tXTkO9rezY89m1eATEaAGE+CFK//mu08/wwNvHeeFHTdYWNfA13Yd4WjbF7j+41/w0vT3uHjPI1zZO0JdndHV18re/na2fEDL1ETkf9VMAnTOceJsiT9PfZv/bjlLIVfP3sZ7+dZ9T9J44gX+cPY7XNp2gIUHP8HGhjp6Drbz4QNtNOa0TE1EFlcTCfDqwlv84JeTrLs+xrNtjg11jTy16QgPPn+NcxO/5W/bD3Bj1/vZtGUDBz+9k90fa+V9KjwqIiuo+gT44quX+N1z36TY8kcutKzni290cviVTkr/uMnp1k9xe+d62rqa+MjhTto/2KxpLCJSsapNgP+5cYuJyZ9zYe44063GJ19v4Bt/eZjZm/fz++YHWLf9Nrv7tvLQ4U49QFxEVqUqE+CfXp/l5G/ynLnrNbpmN/LUmUe42rCfV+9qpX7923x0oI0P9e+goWlD0qGKSA2rqgR467bjZ89McGb2+zT+PcfXS5/hX7mPc2lzE5uabrL/s1107duuJ6qJyJqI47GY3cCYc+7QnZx38fJlfnTiy1Bax8Dlr/DG3T1c3VxHe+vb9BzZw7b7W3R9T0TWVByPxSyaWe+dnPP0r48ze7rIroUh3my6j4W7b7C7y+j56j5yW3V9T0TiEdcQeK7SA//510u8+dy9NNT3cKv+Gr3ddez9Uj/1eoykiMQs8WuAjhx1XGf/w5t46LHPUacyVCLyf5JIAjSzPJAHaL9nK0d/ejSJMEQk4xLpbjnnxp1zvc653q1t7UmEICKy9gnQ3wXu8P+KiFStWO4CA5qvIiJVT3ccRCSzlABFJLOUAEUks8w5l2wAZteBc4kGEa/NwJWkg4hRmtuX5rZB+tu32zm3bCn4xCdCA+ecc3e0dK6WmNnLal9tSnPbIBvtW+kYDYFFJLOUAEUks6ohAY4nHUDM1L7alea2gdqX/E0QEZGkVEMPUEQkEYklQDPrNrOppH5/3Mxs0syumdlY0rHEwczGzGzKzIaTjiUuZtZhZpNJxxEHMxs2sxn/lUs6njiYWd7MBpdrX2LTYFZTObpWmNmAc27Ib18zs4JzrpR0XGvFzDqccyN+ewY4lnBIcRlMOoAYtTjnepIOIi5mVgAKvjbBkpIeAldcObqWOOemI9++nKbkBxC2x1f8KSQcTizMbBA4lXQccTCzDqDbzJxvZ6qY2QDQQVCVamC5Y5NOgKnmu97LfgLVKv8mGgVGko5lrfnEXiS9H9Al/9CyHmAihUPgQwR/v2lgZLkkrwQYr3w4VEwb/yYaAooprP04RpDYJ4ABX8E8dfzw8CRBbylNcsBLzrl5ghHKkk+orIalcKnku97jfjvn/xhpVPJfqRE+0tX3jCacc6meL7fSdbIaNAP08d4ljPNLHZjoXWBSWjnad7kLwKS/SbDsdYha4++sFXw7p1Kc3FPJ3wEu+A/p1F3DDT+w/P/PPufckjfpNBFaRDJL1wBFJLOUAEUks5QARSSzlABFJLOUACURKZx8KzVICVBW5Ke9uHDKkpnlfCGEVRV68OeNxhDjYHlxBl/QoOAXxud93N2RNuV9YYexyOu4cPJzpK2pLfqQZZoGIxUxs/NAM7DTOTfvE8TJ1cwBjMzPWrNVMmY2FU5gjuzLEUyK7Qnj9L+75ItxOOec+f0zwOPl+/3PVt1WqW7qAUqlCgQrPsLyUHPw7qTaMd9TOu97XINhr8mXWxrwx0Qn3YY9sxl/bs73xqK9tULYYwtP8scNh5Ox/b4BoHeRNZ95YDqauJxzp1ax8iFsa9i2gobw6aAEKJWaB/oJEk10OFgE8EmmWLbvGMGC9Jzv7UXLn805557wP8/z3pB4hmAdbglods4dKktYo0DROXcKmDezYV99Z87vi+ojsgzKJ8/JaPzhEJggUa6UGMMqIyPqDaaD1gJLxfzQt4cgqYwTJK+lhAni6go/nwKGgI7IkHjc9/oWq8YSXbg/BTyxTAwloLMs/nB/uG/Rdb5l67eb/fa4BUV8+3zMUuPUA5RK5eDdWoBDBL22xY6506FhB0Eimw+HsL7U1lJKQDgkDs9dSgH4fNlwtZISV0UWqZBiZt3+OmMpjXX0skgJUFbk3+yPhonEDzWP+e1pgpJRwwS9ukcJElSHP74POOS3w+IXRSLFKv3rjQDhdcIOguFmb/m1Nt9L7PTn5pxz42EBzPLCGj5Z9/vXzUfKWhUjyXaxRPY4MOqvNeaB8AHbvf778yzf+5UaobvAIpJZ6gGKSGYpAYpIZikBikhmKQGKSGYpAYpIZikBikhmKQGKSGYpAYpIZr0D3LW474Z6CYQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=df_scale.plot(kind='line',legend=True,figsize=(5,3))\n",
    "fig.legend(loc='upper left', shadow=False, ncol=1)\n",
    "fig.set_ylabel(\"Speedup\")\n",
    "fig.set_xlabel(\"Number of GPUs\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('good_scale-1-6.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Non-scaling Graphs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T.sort_values(by='6',axis=1,ascending=True,inplace=True)\n",
    "df_non_scale= df_T.iloc[:,27:33]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Data</th>\n",
       "      <th>p2p-Gnutella25</th>\n",
       "      <th>as-caida20071105</th>\n",
       "      <th>p2p-Gnutella24</th>\n",
       "      <th>p2p-Gnutella30</th>\n",
       "      <th>facebook-combined</th>\n",
       "      <th>ca-HepPh</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.791205</td>\n",
       "      <td>0.751329</td>\n",
       "      <td>0.828331</td>\n",
       "      <td>0.840078</td>\n",
       "      <td>0.795871</td>\n",
       "      <td>0.740654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.141539</td>\n",
       "      <td>1.086874</td>\n",
       "      <td>1.281203</td>\n",
       "      <td>1.524586</td>\n",
       "      <td>0.948924</td>\n",
       "      <td>1.075712</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.882498</td>\n",
       "      <td>0.861139</td>\n",
       "      <td>1.004313</td>\n",
       "      <td>1.299910</td>\n",
       "      <td>0.936912</td>\n",
       "      <td>1.097084</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.896287</td>\n",
       "      <td>0.921383</td>\n",
       "      <td>1.088006</td>\n",
       "      <td>1.377229</td>\n",
       "      <td>1.131744</td>\n",
       "      <td>1.106857</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.928945</td>\n",
       "      <td>0.936804</td>\n",
       "      <td>1.071006</td>\n",
       "      <td>1.119258</td>\n",
       "      <td>1.205473</td>\n",
       "      <td>1.233198</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Data  p2p-Gnutella25  as-caida20071105  p2p-Gnutella24  p2p-Gnutella30  \\\n",
       "1           1.000000          1.000000        1.000000        1.000000   \n",
       "2           0.791205          0.751329        0.828331        0.840078   \n",
       "3           1.141539          1.086874        1.281203        1.524586   \n",
       "4           0.882498          0.861139        1.004313        1.299910   \n",
       "5           0.896287          0.921383        1.088006        1.377229   \n",
       "6           0.928945          0.936804        1.071006        1.119258   \n",
       "\n",
       "Data  facebook-combined  ca-HepPh  \n",
       "1              1.000000  1.000000  \n",
       "2              0.795871  0.740654  \n",
       "3              0.948924  1.075712  \n",
       "4              0.936912  1.097084  \n",
       "5              1.131744  1.106857  \n",
       "6              1.205473  1.233198  "
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_non_scale"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_non_scale=df_non_scale.drop(['p2p-Gnutella24'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.axis.YTick at 0x115ac9f98>,\n",
       " <matplotlib.axis.YTick at 0x1159058d0>,\n",
       " <matplotlib.axis.YTick at 0x115b0c780>,\n",
       " <matplotlib.axis.YTick at 0x115b140f0>,\n",
       " <matplotlib.axis.YTick at 0x115b14550>]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig1=df_non_scale.plot(kind='line',legend=True,figsize=(5,3) )\n",
    "fig1.legend(loc='upper left', shadow=False, ncol=2)\n",
    "fig1.set_ylabel(\"Speedup\")\n",
    "fig1.set_xlabel(\"Number of GPUs\")\n",
    "fig1.set_yticks([0.5,1,1.5,2,2.5])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 218,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure1=fig1.get_figure()\n",
    "figure1.savefig('non_scale-1-16.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/graphsaint.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=8)
# plt.rc('xtick',labelsize=18)
# plt.rc('ytick',labelsize=18)
df = pd.read_csv('graphsaint.tsv',index_col=0,sep='\t')
# colors=['black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(5, 1.5),ylim=[0,10],rot=0, legend=True, width=0.75, edgecolor='black',linewidth=0.1, color=colors)
fig.set_ylabel('')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
#fig.legend(loc='upper left',ncol=1,frameon=True,prop={"size":6},labelspacing=0.1,handlelength=1,columnspacing=0.6)
# fig.legend(ncol=2)

fig.legend(loc='upper left',frameon=True,prop={"size":7},ncol=3,labelspacing=0.1,handlelength=1,columnspacing=0.5,bbox_to_anchor=(0,1.035))

# fig.annotate('7.9', xy=(0.92, 1.02), xycoords='axes fraction')

# In[51]:

y=[0,2,4,6,8,10]
fig.set_yticks(y)


figure=fig.get_figure()
figure.savefig('graphsaint.pdf',bbox_inches='tight')
os.system('pdfcrop graphsaint.pdf graphsaint.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/graphscript.py <==
#!/usr/bin/env python
# coding: utf-8

# In[41]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
df = pd.read_csv('out_opt_NSb.tsv',index_col=0,sep='\t')
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(4, 1.5),hatch='//',rot=0, legend=True)
fig.set_ylabel('Avg. Iteration')
fig.set_xlabel('')
fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)
figure=fig.get_figure()
figure.savefig('out_opt_NSb.pdf',bbox_inches='tight')


# In[65]:






==> Figures/in_opt_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
from matplotlib import colors
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138' 
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
# colors= [c1,c2,c3,c4]
d1 = "#AFDEC3"
d2 = '#28B4CD'
d3 = '#0066AC' 
d4 = '#142070'
d5 = '#DEF396' # green yellow
d6 = '#ACC7DF' # very light blue
# colors= [d1,d2,d6,d5]
df = pd.read_csv('in_opt_FF.tsv',index_col=0,sep='\t')

# colors=['silver','grey','black','gainsboro']



styl = ["\\",'.','*','+']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,3.1],rot=90, legend=False, width=0.80,edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,1,2,3,4,5]
fig.set_yticks(y)
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.00,1.10),handlelength=0.5,columnspacing=0.5)
# fig.legend(loc='upper left',framealpha=0.5)

# In[51]:



figure=fig.get_figure()
figure.savefig('in_opt_FF.pdf',bbox_inches='tight')
os.system('pdfcrop in_opt_FF.pdf in_opt_FF.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/in_opt_LS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[52]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os 
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('in_opt_LS.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,3.1],rot=90, legend=False, width=0.80,edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,1,2,3,4]
fig.set_yticks(y)
# fig.legend(loc= 'upper center',framealpha=0.5,bbox_to_anchor=(0.64,1),handlelength=0.5,columnspacing=0.5)
# fig.legend(ncol=2)


# In[53]:



figure=fig.get_figure()
figure.savefig('in_opt_LS.pdf',bbox_inches='tight')
os.system('pdfcrop in_opt_LS.pdf in_opt_LS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/in_opt_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[74]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('in_opt_NS.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138' 
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,3.1],rot=90, legend=False, width=0.80,edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,1,2,3,4]
fig.set_yticks(y)

# fig.legend(prop={"size":9},ncol=2)
# fig.legend(loc='upper right',ncol=1,frameon=True,prop={"size":6},labelspacing=0.1,handlelength=1,columnspacing=1.5)
# fig.annotate('3.1', xy=(0.17, 1.02), xycoords='axes fraction')
# fig.annotate('3.2', xy=(0.17, 1.02), xycoords='axes fraction')
# In[75]:



figure=fig.get_figure()
figure.savefig('in_opt_NS.pdf',bbox_inches='tight')
os.system('pdfcrop in_opt_NS.pdf in_opt_NS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/in_opt_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[47]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('in_opt_NSb.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),rot=90, legend=False, width=0.80,edgecolor='black',linewidth=0.01, color=colors)
fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,1,2,3,4,5]
fig.set_yticks(y)
fig.legend(loc='upper right',ncol=1,prop={'size':9.5},framealpha=0.5,bbox_to_anchor=(1.015,1.04),handlelength=0.5,columnspacing=0.3,handletextpad=0.1,borderpad=0.15,labelspacing=0)
# fig.legend(loc='upper right', framealpha=0.5,bbox_to_anchor=(1.0,1.05),handlelength=0.5,columnspacing=0.5)
# fig.legend(ncol=2)
# fig.annotate('2.8', xy=(0.85, 1.02), xycoords='axes fraction')
# fig.annotate('3', xy=(0.95, 1.02), xycoords='axes fraction')


# In[48]:



figure=fig.get_figure()
figure.savefig('in_opt_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop in_opt_NSb.pdf in_opt_NSb.pdf')


# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/in_prof_bit_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[124]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_bit_FF.tsv',index_col=0,sep='\t')
del df['Baseline']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,1],rot=90, legend=False, width=0.65,edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Ratio')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')

# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


y=[0,0.5,1]
fig.set_yticks(y)
# In[125]:


figure=fig.get_figure()
figure.savefig('in_prof_bit_FF.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_bit_FF.pdf in_prof_bit_FF.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/in_prof_bit_LS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[126]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('font',size=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_bit_LS.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
del df['Baseline']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,1],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_ylabel('Ratio')
fig.set_xlabel('')

# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')
y=[0,0.5,1]
fig.set_yticks(y)

# In[127]:


figure=fig.get_figure()
figure.savefig('in_prof_bit_LS.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_bit_LS.pdf in_prof_bit_LS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/in_prof_bit_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[131]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_bit_NS.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
del df['Baseline']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,1],rot=90, legend=True, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_ylabel('Ratio')
fig.set_xlabel('')

fig.legend(loc='upper left', ncol=2,prop={"size":12},bbox_to_anchor=(-0.01,1.06),labelspacing=0.1,handlelength=1,columnspacing=0.5,handletextpad=0.2,borderpad=0.15)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')
y=[0,0.5,1]
fig.set_yticks(y)

# In[132]:


figure=fig.get_figure()
figure.savefig('in_prof_bit_NS.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_bit_NS.pdf in_prof_bit_NS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/in_prof_bit_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[126]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_bit_NSb.tsv',index_col=0,sep='\t')
del df['Baseline']
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,1],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_ylabel('Ratio')
fig.set_xlabel('')

# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')
y=[0,0.5,1]
fig.set_yticks(y)

# In[127]:


figure=fig.get_figure()
figure.savefig('in_prof_bit_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_bit_NSb.pdf in_prof_bit_NSb.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/in_prof_brs_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[114]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_brs_FF.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,16],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05,color=colors)
# fig.set_ylabel('Average Iteration')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel("")
y=[0,5,10,15]
fig.set_yticks(y)

# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[115]:



figure=fig.get_figure()
figure.savefig('in_prof_brs_FF.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_brs_FF.pdf in_prof_brs_FF.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/in_prof_brs_LS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[118]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_brs_LS.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,16],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_ylabel('\# iteration')
fig.set_xlabel('')

y=[0,5,10,15]
fig.set_yticks(y)
# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[119]:



figure=fig.get_figure()
figure.savefig('in_prof_brs_LS.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_brs_LS.pdf in_prof_brs_LS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/in_prof_brs_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[110]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_brs_NS.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,16],rot=90, legend=True, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_ylabel('Average Iteration')
# fig.set_ylabel('# Iterations')
fig.set_xlabel('')

y=[0,5,10,15]
fig.set_yticks(y)
fig.legend(loc='upper left',ncol=1,prop={"size":11},labelspacing=0.2,framealpha=0.5,handlelength=0.5,columnspacing=0.5,bbox_to_anchor=(-0.01,1.06),handletextpad=0.2,borderpad=0.15)


# In[111]:



figure=fig.get_figure()
figure.savefig('in_prof_brs_NS.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_brs_NS.pdf in_prof_brs_NS.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/in_prof_brs_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[103]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)

df = pd.read_csv('in_prof_brs_NSb.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,16],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_ylabel('\# iteration')
fig.set_xlabel('')

y=[0,5,10,15]
fig.set_yticks(y)
# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[104]:



figure=fig.get_figure()
figure.savefig('in_prof_brs_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_brs_NSb.pdf in_prof_brs_NSb.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/knightking.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=8)
# plt.rc('xtick',labelsize=18)
# plt.rc('ytick',labelsize=18)
df = pd.read_csv('knightking.tsv',index_col=0,sep='\t')
# colors=['black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(5, 1.5),ylim=[0,60],rot=0, legend=True, width=0.75, edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Million SEPS')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
#fig.legend(loc='upper center',frameon=True,prop={"size":6},ncol=1,labelspacing=0.1,handlelength=0.5,columnspacing=0.5,bbox_to_anchor=(0.5,1.0))
fig.legend(loc='upper left',frameon=True,prop={"size":7},ncol=1,labelspacing=0.1,handlelength=1,columnspacing=0.5,bbox_to_anchor=(0.11,1.034))
# fig.legend(ncol=2)
fig.annotate('95', xy=(0.805, 1.02), xycoords='axes fraction')
fig.annotate('135', xy=(0.85, 1.02), xycoords='axes fraction')
# In[51]:

#fig.legend()

y=[0,20,40,60]
fig.set_yticks(y)

figure=fig.get_figure()
figure.savefig('knightking.pdf',bbox_inches='tight')
os.system('pdfcrop knightking.pdf knightking.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/out_opt_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[173]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('out_opt_FF.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,6],rot=90, legend=False, width=0.78,edgecolor='black',linewidth=0.03, color=colors)
fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc='upper right',labelspacing=0.1,handlelength=0.5,columnspacing=0.5,framealpha=0.4,bbox_to_anchor=(0.49,1.05))
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


y=[0,1,2,3,4,5]
fig.set_yticks(y)
# In[174]:


figure=fig.get_figure()
figure.savefig('out_opt_FF.pdf',bbox_inches='tight')
os.system('pdfcrop out_opt_FF.pdf out_opt_FF.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/out_opt_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[151]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('out_opt_NS.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,6],rot=90, legend=False, width=0.78, edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc='upper left',framealpha=0.5,handlelength=0.5,columnspacing=0.5)

# fig.legend(loc='right')
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.1,handlelength=1,columnspacing=5)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')

y=[0,1,2,3,4,5]
fig.set_yticks(y)

# In[152]:


figure=fig.get_figure()
figure.savefig('out_opt_NS.pdf',bbox_inches='tight')
os.system('pdfcrop out_opt_NS.pdf out_opt_NS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/out_opt_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[153]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('out_opt_NSb.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,7],rot=90, legend=False, width=0.78, edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc = 'upper left',framealpha=0.5,handlelength=0.5,columnspacing=0.5)
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')

y=[0,1,2,3,4,5,6]
fig.set_yticks(y)

# In[154]:


figure=fig.get_figure()
figure.savefig('out_opt_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop out_opt_NSb.pdf out_opt_NSb.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/out_opt_RW.py <==
#!/usr/bin/env python
# coding: utf-8

# In[164]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('out_opt_RW.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3.1, 1.75),ylim=[0,7],rot=90, legend=True, width=0.78, edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
fig.legend(loc='upper right',ncol=1,prop={'size':8.5},framealpha=0.5,bbox_to_anchor=(1.0,1.035),handlelength=0.5,columnspacing=0.2,handletextpad=0.1,borderpad=0.15,labelspacing=0)
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')

y=[0,1,2,3,4,5,6]
fig.set_yticks(y)

# In[165]:


figure=fig.get_figure()
figure.savefig('out_opt_RW.pdf',bbox_inches='tight')
os.system('pdfcrop out_opt_RW.pdf out_opt_RW.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/out_prof_act_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[198]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#%matplotlib inline
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_act_FF.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3.1, 1.75),ylim=[0,15],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Partition transfer')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,5,10,15]
fig.set_yticks(y)
# fig.legend(loc='lower center',ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')
fig.legend(framealpha=0.5,loc='upper left',ncol=1,frameon=True,bbox_to_anchor=(0,1.04),labelspacing=0,handlelength=0.5,columnspacing=0.5,handletextpad=0.1,borderpad=0.15)
# fig.annotate('24', xy=(0.88, 1.02), xycoords='axes fraction')

# In[200]:


figure=fig.get_figure()
figure.savefig('out_prof_act_FF.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_act_FF.pdf out_prof_act_FF.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)


# In[ ]:






==> Figures/out_prof_act_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[206]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#%matplotlib inline
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_act_NS.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,15],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Partition transfer')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,5,10,15]
fig.set_yticks(y)

# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('21', xy=(0.88, 1.02), xycoords='axes fraction')


# In[202]:


figure=fig.get_figure()
figure.savefig('out_prof_act_NS.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_act_NS.pdf out_prof_act_NS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)


# In[ ]:






==> Figures/out_prof_act_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[194]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#%matplotlib inline
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_act_NSb.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,15],rot=90, legend=False, edgecolor='black',linewidth=0.05, width=0.65, color=colors)
fig.set_ylabel('Partition transfer')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,5,10,15]
fig.set_yticks(y)
# fig.legend(loc='lower center',ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[196]:


figure=fig.get_figure()
figure.savefig('out_prof_act_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_act_NSb.pdf out_prof_act_NSb.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/out_prof_act_RW.py <==

# In[201]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#%matplotlib inline
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_act_RW.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,15],rot=90, legend=False, edgecolor='black',linewidth=0.05, width=0.65, color=colors)
# fig.set_ylabel('Partition transfer')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,5,10,15]
fig.set_yticks(y)
# fig.legend(loc='lower center',ncol=1,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=0.5)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[202]:


figure=fig.get_figure()
figure.savefig('out_prof_act_RW.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_act_RW.pdf out_prof_act_RW.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)


# In[ ]:






==> Figures/out_prof_bal_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[180]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_bal_FF.tsv',index_col=0,sep='\t')
# colors=['silver','black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,1.1],rot=90, legend=False, width=0.75, edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Ratio')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,0.5,1]
fig.set_yticks(y)
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[181]:


figure=fig.get_figure()
figure.savefig('out_prof_bal_FF.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_bal_FF.pdf out_prof_bal_FF.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/out_prof_bal_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[187]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#%matplotlib inline
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_bal_NS.tsv',index_col=0,sep='\t')
# colors=['silver','black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,1.1],rot=90, legend=False, width=0.75, edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Ratio')
fig.set_xlabel('')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,0.5,1]
fig.set_yticks(y)
# fig.legend(framealpha=0.8,loc='lower center',ncol=3,frameon=True,prop={"size":10},labelspacing=0.2,handlelength=0.5,columnspacing=0.5)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[188]:


figure=fig.get_figure()
figure.savefig('out_prof_bal_NS.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_bal_NS.pdf out_prof_bal_NS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/out_prof_bal_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[176]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_bal_NSb.tsv',index_col=0,sep='\t')
# colors=['silver','black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,1.1],rot=90, legend=False, width=0.75, edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Ratio')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,0.5,1]
fig.set_yticks(y) 
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[177]:


figure=fig.get_figure()
figure.savefig('out_prof_bal_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_bal_NSb.pdf out_prof_bal_NSb.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/out_prof_bal_RW.py <==
#!/usr/bin/env python
# coding: utf-8

# In[178]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_bal_RW.tsv',index_col=0,sep='\t')
# colors=['silver','black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
# colors= [c2,c1,c5,c6]
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,1.1],rot=90, legend=True, width=0.75, edgecolor='black',linewidth=0.05, color=colors)

# fig.set_ylabel('Ratio')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,0.5,1]
fig.set_yticks(y)
fig.legend(framealpha=0.9, prop={"size":9.5},loc='upper left',ncol=1,frameon=True,bbox_to_anchor=(-0.0,0.60),labelspacing=0,handlelength=0.5,columnspacing=0.5,handletextpad=0.1,borderpad=0.15)
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[179]:


figure=fig.get_figure()
figure.savefig('out_prof_bal_RW.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_bal_RW.pdf out_prof_bal_RW.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/runpython.sh <==
for d in *.py; do
    python3 $d
    done


==> Figures/sampling_rate.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv('sampling_rate.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
stylel=['+:','o:','.:','*:','v:','s:','p:']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='line',figsize=(6, 2),rot=90,style = stylel,linewidth=1, markersize=4, legend='reverse')
fig.set_ylabel('Sampling time (ms)')
fig.set_xticks(range(df['1'].count()))
fig.set_xticklabels(list(df.index.values),rotation=90)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
handles, labels = fig.get_legend_handles_labels()
handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# ax.legend(reversed(handles), reversed(labels), loc='upper left')  # reverse both handles and labels
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend((handles), (labels),loc='upper left',ncol=2,frameon=True,labelspacing=0.1,handlelength=1.5,columnspacing=0.7,bbox_to_anchor=(0.0,1.035))

# In[51]:


y=[0,10,20,30,40,50,60,70]
fig.set_yticks(y)

figure=fig.get_figure()
figure.savefig('sampling_rate.pdf',bbox_inches='tight')
os.system('pdfcrop sampling_rate.pdf sampling_rate.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/sampling_size.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv('sampling_size.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
stylel=['+:','o:','.:','*:','v:','s:','p:']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='line',figsize=(6, 2),ylim=[0,70],rot=90,style=stylel,linewidth=1, markersize=4, legend=False)
fig.set_ylabel('Sampling time (ms)')
#fig.set_ylabel('Sampling time (s)')
fig.set_xticks(range(df['2k'].count()))
fig.set_xticklabels(list(df.index.values),rotation=90)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
handles, labels = fig.get_legend_handles_labels()
handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(handles,labels,loc='upper left',ncol=2,frameon=True,framealpha=0.5,labelspacing=0.1,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0.0,1.035))

# In[51]:


y=[0,10,20,30,40,50,60,70]
fig.set_yticks(y)

figure=fig.get_figure()
figure.savefig('sampling_size.pdf',bbox_inches='tight')
os.system('pdfcrop sampling_size.pdf sampling_size.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/scaling_16k.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rc('font',size=8)
df = pd.read_csv('scaling_16k.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,5.4],rot=90, legend=False, width=0.75)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')

# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))

# In[51]:



figure=fig.get_figure()
figure.savefig('scaling_16k.pdf',bbox_inches='tight')
os.system('pdfcrop scaling_16k.pdf scaling_16k.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/scaling_2k.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=13)
df = pd.read_csv('scaling_2k.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
stylel=['+:','o:','.:','s:','v:','*:','p:']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='line',figsize=(6, 2),ylim=[0,5.4],rot=0, style=stylel,linewidth=1,markersize=4,legend=False)
fig.set_ylabel('Speedup')
fig.set_xticks(range(df['1'].count()))
fig.set_xticklabels(list(df.index.values),rotation=90)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(loc='upper left',ncol=3,frameon=True,labelspacing=0.1,handlelength=1.5,columnspacing=1,bbox_to_anchor=(0.0,1.035))

# In[51]:



figure=fig.get_figure()
figure.savefig('scaling_2k.pdf',bbox_inches='tight')
os.system('pdfcrop scaling_2k.pdf scaling_2k.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/scaling_4k.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rc('font',size=8)
df = pd.read_csv('scaling_4k.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,5.4],rot=90, legend=False, width=0.75)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))


# In[51]:



figure=fig.get_figure()
figure.savefig('scaling_4k.pdf',bbox_inches='tight')
os.system('pdfcrop scaling_4k.pdf scaling_4k.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> Figures/scaling_8k.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=13)
df = pd.read_csv('scaling_8k.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
stylel=['+:','o:','.:','s:','v:','*:','p:']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='line',figsize=(6, 2),ylim=[0,5.4],rot=0,style=stylel,markersize=4,linewidth=1, legend=False)
# fig.set_ylabel('Speedup')
fig.set_ylabel('Speedup')
fig.set_xticks(range(df['1'].count()))
fig.set_xticklabels(list(df.index.values),rotation=90)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
# fig.legend(loc='upper right',ncol=3,frameon=True,prop={"size":8},labelspacing=0.1,handlelength=1,columnspacing=1.5)

# In[51]:



figure=fig.get_figure()
figure.savefig('scaling_8k.pdf',bbox_inches='tight')
os.system('pdfcrop scaling_8k.pdf scaling_8k.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/.ipynb_checkpoints/PythonFiguresource-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 206,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x124d3ffd0>"
      ]
     },
     "execution_count": 206,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x108 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#%matplotlib inline\n",
    "#plt.rcParams['axes.linewidth'] = 0.2\n",
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "df = pd.read_csv('in_opt_NS.tsv',index_col=0,sep='\\t')\n",
    "colors=['silver','grey','gainsboro','black']\n",
    "#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)\n",
    "fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,20],rot=0, legend=True, width=0.65, color=colors)\n",
    "# fig.set_ylabel('Partition transfer')\n",
    "fig.set_xlabel('')\n",
    "fig.legend(loc='lower center',ncol=2,frameon=True,prop={\"size\":8},labelspacing=0.2,handlelength=1)\n",
    "# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')\n",
    "# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 207,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('out_prof_act_NS.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig.legend(loc='lower center')\n",
    "# plt.legend(loc='center left')\n",
    "# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))\n",
    "#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')\n",
    "#fig.yticks(np.arange(0, 4, step=1))\n",
    "#fig.tick_params(which='major', width=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "plt.rc('font',size=8)\n",
    "df = pd.read_csv('sampling_rate.tsv',index_col=0,sep='\\t')\n",
    "colors=['silver','grey','black','gainsboro']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['AM', 'AS', 'CP', 'FR', 'LJ', 'OR', 'RE', 'TW', 'WG', 'YE']"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "list(df.index.values) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[Text(0, 0, 'AM'),\n",
       " Text(0, 0, 'AS'),\n",
       " Text(0, 0, 'CP'),\n",
       " Text(0, 0, 'FR'),\n",
       " Text(0, 0, 'LJ'),\n",
       " Text(0, 0, 'OR'),\n",
       " Text(0, 0, 'RE')]"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.ticker import FixedLocator, FixedFormatter\n",
    "stylel=['+-','o-','.--','s:','v-','*-']\n",
    "#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)\n",
    "fig=df.plot(kind='line',figsize=(3, 2),style=stylel,rot=90,linewidth=1,markersize=3, legend=False)\n",
    "fig.set_ylabel('Sampling time (in sec.)')\n",
    "# fig.tick_params(axis=\"y\",direction=\"in\")\n",
    "# fig.tick_params(axis=\"x\",direction=\"in\")\n",
    "fig.set_xlabel('Sampling rate')\n",
    "# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))\n",
    "fig.legend(loc='upper left',ncol=4,frameon=True,prop={\"size\":6},labelspacing=0.1,handlelength=1,columnspacing=1.5)\n",
    "fig.set_xticklabels(aa, rotation=90)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>4</th>\n",
       "      <th>6</th>\n",
       "      <th>8</th>\n",
       "      <th>10</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Datasets</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AM</th>\n",
       "      <td>0.000185</td>\n",
       "      <td>0.000190</td>\n",
       "      <td>0.000976</td>\n",
       "      <td>0.001177</td>\n",
       "      <td>0.001028</td>\n",
       "      <td>0.015853</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>AS</th>\n",
       "      <td>0.000525</td>\n",
       "      <td>0.000540</td>\n",
       "      <td>0.001244</td>\n",
       "      <td>0.001563</td>\n",
       "      <td>0.002248</td>\n",
       "      <td>0.019046</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>CP</th>\n",
       "      <td>0.000159</td>\n",
       "      <td>0.000175</td>\n",
       "      <td>0.000859</td>\n",
       "      <td>0.000879</td>\n",
       "      <td>0.000865</td>\n",
       "      <td>0.009921</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>FR</th>\n",
       "      <td>0.000192</td>\n",
       "      <td>0.000200</td>\n",
       "      <td>0.000996</td>\n",
       "      <td>0.001001</td>\n",
       "      <td>0.001084</td>\n",
       "      <td>0.025598</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LJ</th>\n",
       "      <td>0.000196</td>\n",
       "      <td>0.000246</td>\n",
       "      <td>0.000388</td>\n",
       "      <td>0.001067</td>\n",
       "      <td>0.001189</td>\n",
       "      <td>0.001382</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>OR</th>\n",
       "      <td>0.000319</td>\n",
       "      <td>0.000410</td>\n",
       "      <td>0.000423</td>\n",
       "      <td>0.001103</td>\n",
       "      <td>0.001189</td>\n",
       "      <td>0.001433</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RE</th>\n",
       "      <td>0.000200</td>\n",
       "      <td>0.000791</td>\n",
       "      <td>0.001300</td>\n",
       "      <td>0.001459</td>\n",
       "      <td>0.001504</td>\n",
       "      <td>0.017114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>TW</th>\n",
       "      <td>0.000454</td>\n",
       "      <td>0.000518</td>\n",
       "      <td>0.001262</td>\n",
       "      <td>0.008874</td>\n",
       "      <td>0.012521</td>\n",
       "      <td>0.012049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>WG</th>\n",
       "      <td>0.000150</td>\n",
       "      <td>0.000167</td>\n",
       "      <td>0.000264</td>\n",
       "      <td>0.000844</td>\n",
       "      <td>0.001134</td>\n",
       "      <td>0.019339</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>YE</th>\n",
       "      <td>0.000252</td>\n",
       "      <td>0.000953</td>\n",
       "      <td>0.006272</td>\n",
       "      <td>0.007223</td>\n",
       "      <td>0.014352</td>\n",
       "      <td>0.014482</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 1         2         4         6         8        10\n",
       "Datasets                                                            \n",
       "AM        0.000185  0.000190  0.000976  0.001177  0.001028  0.015853\n",
       "AS        0.000525  0.000540  0.001244  0.001563  0.002248  0.019046\n",
       "CP        0.000159  0.000175  0.000859  0.000879  0.000865  0.009921\n",
       "FR        0.000192  0.000200  0.000996  0.001001  0.001084  0.025598\n",
       "LJ        0.000196  0.000246  0.000388  0.001067  0.001189  0.001382\n",
       "OR        0.000319  0.000410  0.000423  0.001103  0.001189  0.001433\n",
       "RE        0.000200  0.000791  0.001300  0.001459  0.001504  0.017114\n",
       "TW        0.000454  0.000518  0.001262  0.008874  0.012521  0.012049\n",
       "WG        0.000150  0.000167  0.000264  0.000844  0.001134  0.019339\n",
       "YE        0.000252  0.000953  0.006272  0.007223  0.014352  0.014482"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('sampling_rate.pdf',bbox_inches='tight')\n",
    "os.system('pdfcrop sampling_rate.pdf sampling_rate.pdf')\n",
    "# In[65]:\n",
    "\n",
    "\n",
    "# fig.legend(loc='lower center')\n",
    "# plt.legend(loc='center left')\n",
    "# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))\n",
    "#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')\n",
    "#fig.yticks(np.arange(0, 4, step=1))\n",
    "#fig.tick_params(which='major', width=2)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> [SC'20 revision] graphsampling/Figures/.ipynb_checkpoints/Scale_large-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "df= pd.read_csv('TC.csv')\n",
    "df = df.drop('Data',axis=1)\n",
    "df['1']=df['1']*1000000000\n",
    "df['4']=df['4']*1000000000\n",
    "df['16']=df['16']*1000000000\n",
    "df=df.rename(index=str, columns={\"1\": \"Single GPU\", \"4\": \"4 GPUs\",\"16\":\"16 GPUs\"})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "# for i in range(16):\n",
    "#     if(i!= (1 or 4 or 16)):\n",
    "        \n",
    "#         df[str(i)]=0\n",
    "# df = df.reindex(sorted(df.columns), axis=1)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Number of GPUs')"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "scale=df.iloc[3]\n",
    "fig=scale.plot.bar(title=\"Amazon0601\")\n",
    "fig.set_yscale('log')\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\"Number of GPUs\")\n",
    "\n",
    "#amazon0601\n",
    "#scale.plot(kind='line')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('amazon0302.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "'AxesSubplot' object has no attribute 'set_yticklabel'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-112-383c13200797>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_ylabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Rate (TEPS)\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_xlabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Number of GPUs\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 9\u001b[0;31m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_yticklabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     10\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_yaxis\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_major_formatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmatplotlib\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mticker\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mScalarFormatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m \u001b[0;31m#fig.set_xticks(range(17)) #set the ticks to be a\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mAttributeError\u001b[0m: 'AxesSubplot' object has no attribute 'set_yticklabel'"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAE5CAYAAACHy8exAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAWlklEQVR4nO3dQXcc1ZnG8ecJ7HIGCzusBzeZM1mC3OYDQCub7IgM8wFiObMHGX8CkMl6guR8ASyRXTaRkg8QSzLbOYkbZu3YFuzJO4t6yyrabXVfo1Z1qf+/c3RUVd1dvn0E/fS9761bjggBADCtn7TdAABAtxAcAIAiBAcAoAjBAQAoQnAAAIoQHEDH2V62vd52O7A4CA5gBmwPbD+xfWC7l8fWbIftbdtLhec7sL1reyPPsZnneSLpoqQbs3gfwDgEBzADEbEnaV/SFxExzGNbko4kbUbEUeEp9yJiJSJu5v5mRFyT9Imk4Wm1G5gGwQFMkD2F1fyWP8hjG9mr2D6Fc69nb6KX2weN39uS1AiMH4iI2yPnOrC98WPaBEzyctsNAOZZHRQRsWP7SNKK7ceSliJiz/Y124PsYYyzYvtSY//pEJXtVUmPI2Irn3ND0qakWxkIt20/sL0aETsTmnpR0t081xNJY4MGOA0EB3Cya6o+zOvhpzogbthekzSQtHvC63dHewWNx1YkHdm+KOmBqiGnx/lT25N0VdKk4HjcGP4qqp8ApQgO4GQXJfUkHdYHsrC9raqHcCWPrakKGUnaOKEHMnru3WZvYkzR/EjSo8I2l9ZPgCLUOICT7Uq6Ve/k8NKapGEWvS9KVeE7i9crjdC4OOZ8zWC4N3LuujfSfN2yJvc2nvk3SmdtASUIDuAEORNqmFNrt7N3sCdpkEXooaphqx98UGdtpCfpg+Z03Hz4hu2lHMJ6nOfelXQ3H1/K4viaqtlTw8Z515vnyO1VSb28nmOQx+rfwKkzy6oD8yPD4CAi3mi7LcDz0OMA5ktfVe+BoSbMrU72OGwvK4uWOZQAnAu2N3Pz6HnXbgBt6+qsqr6qsWW+leFciQiWDsHcm9lQVeNq29I1eZazUNg8Vl+luy49LVjybQwAWjCT4Mju9n5E7JSuyRMRh6p6FPW5ViU9yimOlzKM1iNiJfd7p9p4AMCJTn2oqjENsWf7YvNCqKxN1OFQT0+8OyZcmlfOruj4ytx7uV+vGfSgOVWx8e+sqZprr5/+9KdXfvGLX5zKewOARXFwcPDPiHht3GOzqHGsqLrKdk/Sds5X35GqwMgeg1T1Kvam6JH0dLz655GqgvjhCc+vh7K2JKnf78f+/v4LvxkAWES2/+95j81iqGpJ0r0MhE1VQfJUhsiN3J5mOeihqvCoz80S0gDQolkEx4GqRdlqD5oPZs1iM7enqU/s6jg4rqpaIwgA0JJTD476uooMiKsjK4Muq5qffpjPG4xZqmFZuXxCnm9HVRG8Xt56msXjAAAz0skLAEtQ4wCAcrYPIqI/7jGWHAEAFCE4AABFCA4AQBGCAwBQhOAAABQhOAAARQgOAEARggMAUITgAAAUITgAAEUIDgBAEYIDAFCE4AAAFCE4AABFCA4AQBGCAwBQhOAAABQhOAAARV5uuwEAcBpe//hPbTdhpr759FdtN+EpehwAgCIEBwCgCMEBAChCcAAAihAcAIAiBAcAoAjBAQAoQnAAAIoQHACAIgQHAKAIwQEAKHIug8P2mu192/sPHz5suzkAcK6cy+CIiK2I6EdE/7XXXmu7OQBwrpzL4AAAzA7BAQAoQnAAAIoQHACAIgQHAKAIwQEAKEJwAACKEBwAgCIEBwCgCMEBAChCcAAAihAcAIAiBAcAoAjBAQAoQnAAAIoQHACAIi+33QBgnrz+8Z/absJMffPpr9puAs4BehwAgCIEBwCgCMEBAChCcAAAihAcAIAiBAcAoAjBAQAoQnAAAIoQHACAIgQHAKAIwQEAKEJwAACKEBwAgCIEBwCgCMEBAChCcAAAihAcAIAiBAcAoAjBAQAoQnAAAIoQHACAIi+33YAXYXtZ0kVJvYjYars9ALBIOhkckvqShpKW2m7IqNc//lPbTZipbz79VdtNANCymQ1V2e7Z3n6B1y3b3h05tmF7YHtdkrKXcfOUmgoAKDDLGsfqi7woIg5V9SgkSbZXJT2KiD1Jl2yv2l6PiJXc751OcwEA05hJcOSH/c6Y48tZn6j312yPG2563NheUTUsJUn3cn/P9kDSg4gYjr44z7tve//hw4c/5q0AAEaceo0jg+FQP/zwl1T1JrLHIFW9ir2IOJpwyp6Og+NIVUH88KQX5FDWliT1+/0oewcAgJPMosexoar+cEfSwPZa88GI2JF0I7ef6S2MMVQVHlJVDJ/mNQCAGZmqx2H7I1VDRK+q+uD+JCK+GvfcrD0oh6DujE6XzWGsTUl9270pwmNXx8FxVVJxwR0AcHpO7HHYvmD7uqqhpxuSBpI+lXTV9nul/1gOYx1FxGEGymC0xpHP6dW1kOyhXMqahrJIDgBoyaQeRy8i7owcu58/sv1KRHw37oVZu7g2cuxwZP+Zi/fyOR45Vk+9JTQAoGUn9jgi4v6Ex8eGBgDg/Jo0VPWh7Q9z+4Ltz23fs/3m2TQPADBvJs2qejsifpfbW5IuS1pTzooCACyeSTWOv0lSFsivSFqOiO9sH8y8ZQCAuTSpx/Ez23dVzaQaZGhc0EjRGwCwOE7scUTEx7bfknQ9Ir7Nw2vKq7IBAItnmgsAQ1Vt4ytJiojPZtoiAMBcOzE4bH+q6qI/2d6NiFtn0ioAwNyauFZVRPQjoq+Ri/IAAItpUnD8Y9z2iyw3AgA4HyYFx5bt721/39j+l1hoEAAW1qTguBYRL+XPT+rfkt4/i8YBAObPpOB41fbrzQN5MeBgVg0CAMy3ScFxJSK+sX3d9he2X8/VcimUA8CCmnQdx6EkRcQd20sR8U0eZ8kRAFhQk3oczft1P2lsX5hBWwAAHfCis6o2zqBtAIA5xKwqAECRScGxZvud0YMR8eWM2gMAmHOTguN+RPx19KDtV2bUHgDAnJs0q2rZ9idjjg8kXZ1BewAAc26aZdUfjzn2ZMwxAMACmBQcB+Puv2GbGzkBwIKaeOX4c4rj3457MgDg/JsUHBvjiuOSZPv10XWsAADn36R7jv/F9keSejpeZuSN/P1FRHw1y8YBAObPxOJ4RHxm+7KqmVRLkvYi4i8zbxkAYC5NM6tKEfG1pDszbgsAoAMm3nMcAIAmggMAUGSq4MgbOf09ty+Pm6ILAFgM0/Y4rki6LT2td1ybWYsAAHNt2uA4UN7UyfavJa3MrEUAgLk2bXDclfRz239WdS8OggMAFtRU03ElvRoRH9c7WeP4ejZNAgDMs4nBkVeO920P60OS3hXLqgPAQpqmx7GXvw9UhUZI+p+ZtQgAMNemWXLkvu2Lqmobr6oKj8uixwEAC2naGsdbkjZVrVe1k78BAAto2llV36oaohqqCpHVmbUIADDXSqbjKiK+VLWsOncABIAFNe3quN9K+iq3P+MGTgCwuCb2OGy/01ybKkNjd4ZtAgDMsRN7HLY/V3X3vyu2V1XNqNqRdPMM2gYAmEOThqqOIuKXtpck7asqkF/JhQ4BAAto0lDVPyUpIo4kPYiI/4iIr22/N/umAQDm0aQex23bG7lt29/r+Orxl2baMgDAXJrU47gWES/lz0/q36quIm+N7WXbA9trbbYDABbRicGR121MffwM9fP3UqutAIAFNJN7jtvesL1re/0FXrtse3fk2Eb2MNYlKSK2xMwuAGjFqQeH7V5E3IyIFUkflL4+Ig513KNQTgN+FBF7ki7ZXrW9nue/ZLt3ao0HAEx06sEREUOp6jmoWhjxqexNLDf213Kq76jHje0VVWtkSdK93N+zPVA102s4+uI8777t/YcPH/64NwQA+IFpV8ctkr2AW5KW1VjXKiIOs8cgVb2KvZzqe5KejoPjSFIveyXPlUNZW5LU7/fjhd4EAGCsmdQ4ImIYEdckHTZ7GPnYjqQb9fOmON1QVXhIVTF8mtcAAGZkJsHRMNTIB33WLDZze5r6xK6Og+OqpO3TbCAAoMwsiuOrtjczIHabQ1HZ+ziKiMMcThqM1jjyOb26p5I9lEtZ01AWyQEALTn1Gkd+0O8857HDkf1n7uuRz/HIsXrqLaEBAC2b9VAVAOCcITgAAEUIDgBAEYIDAFCE4AAAFCE4AABFCA4AQBGCAwBQhOAAABQhOAAARQgOAEARggMAUITgAAAUITgAAEUIDgBAEYIDAFCE4AAAFCE4AABFCA4AQBGCAwBQhOAAABQhOAAARQgOAEARggMAUITgAAAUITgAAEUIDgBAEYIDAFCE4AAAFCE4AABFCA4AQBGCAwBQhOAAABQhOAAARQgOAEARggMAUITgAAAUITgAAEUIDgBAEYIDAFCE4AAAFCE4AABFCA4AQBGCAwBQhOAAABQhOAAARQgOAEARggMAUITgAAAUITgAAEUIDgBAEYIDAFCE4AAAFCE4AABFCA4AQBGCAwBQhOAAABQhOAAARQgOAEARggMAUITgAAAUITgAAEUIDgBAEYIDAFCE4AAAFCE4AABFCA4AQBGCAwBQhOAAABQhOAAARV5uuwEvwvaypIuSehGx1XZ7AGCRdLXH0c/fS622AgAW0EyCw/a27Se2N17gtcu2d0eObdge2F6XpOxl3Dyl5gIACpx6cNgeRMS1iHhV0prtXsnrI+JQxz0K2V6V9Cgi9iRdsr1qez0iVnK/6PwAgB/HETG7k9u7+QFf7y9LT8NBttck3Y2Io5HXPYiIN3J7U9JuROxkiKxI2tQJNY4871ru/qek/z31Nzc/fibpn203Ai+Mv193nfe/3b9HxGvjHphZcdz2kqTD5rGIOMweg1T1KvZGQ2OMnqRhbh+pCovDE55fD2UtRNHc9n5E9Cc/E/OIv193LfLfbpbF8bWIeKYOERE7km7k9vCZVz1rqCo8pKoYPs1rAAAzMqvi+ED5jT97Hs3HVlUNNWnK+sSujoPjqqTt02spAKDULIrjdTBs2z6QNGg8tizpKCIOczhpMCZYliX1GvWQHVVF8EHu7512mztuIYbkzjH+ft21sH+7mRbHAQDnT1cvAAQAtITgAAAUITg6xvaHtl+pf9puD8o1/2623+PviK7p5CKHC+6Xqq5neSJJti9KCkn7EfFVmw3D1DZs35R0R9LXqi5m/UO7TcK0bL8SEd/l9nuqrkf7ruVmnSmCo3uuRcS3owdt/0YSwdENe6quZXo1Ij6wfb3tBqHIwgc/Q1UdMy40EisFd8ehqmnpv7T9VtuNQbFm8H8syS2358wRHB2TPYvm/iu231R1cSTmWF2fkvRI0heSFBH3I+JOuy1DoYUPfq7j6Bjb/1JV02g6lHSdGsd8s/1nSXeV9SlVQxzUpzrC9odqXPS3aHWNJmoc3XMtIr5suxF4IdSnuo2JKYng6JiI+DKHprRo/7F2HfWpziP4EzWOjrH9qaoZHH+w/Unb7cH0qE91G8F/jODooIjo530AFm42R8dt2f6+/lE15HFHEl8AOoDgP0ZwdM8/xm3nhUiYb9ci4qWRn6sMOXYGwZ+YVdUxI7OqnNuWFBHxUmsNw1SoT3WX7V8zMaVCcbx7xs6qsv3rNhqD6WV9apDbuxFxq+UmoQATU44RHN3zwPabEfFVziuvb6V70GajMJ36HtUZIugQgv8YNY7uua3jW+m+Lem/VM0vf+b+7pg71Kc6jokpFXoc3bMdEX/M7ev1FEEWyuuELdubue3crutU1Kfm33ODv/H/5EKgx9E9T2czjMwrZ5bD/GvOqvpJ/VvS+203DFPZasyoqrf/JWm77YadNYKje/q2/615IBfO67fUHkzvQV1czQUP38thKupT3UDwJ6bjdoztnqQ/S9qV9EDSzyVdk/Tuos/0mHe5yOHnEfFH23fz8GNVU6n/u8WmYQrNGVUjE1MOI+Kb1hrWAoKjg2xfkLSm6orVoaTNiPi63VZhEtvX6yXUbV9o1qdYWn3+EfzHKI53UH7gfNZ2O1CM+lS3MTElUeMAzg71qW4j+BPB0VG2r9v+e25ftv1O223CRLcl3bf9+yyOf67qntWft9wuTIfgTwRHd11R9UGkrG9ca7c5mCQihqr+bkNVF28eSeozqaEzCP5EjaO7DpRd5FynaqXd5mAa1Ke6KyKGtq+ompjytqovAP1FnJjCrKqOyplVtyQtq1re+eNF/A8YwNkjOM4J269ExHdttwPTs/2biPhD2+0ASjFU1TGNFTqbiW9JlyVdaqVRmErO/W/eS+Vd2yuSFBEftNYwTKX55Syv+F+R9CAiftduy84ePY6Osf1uRPxl2uOYH7YvS1pVtbZRffe469KJ97PGnKgXM7T9rqrVqOsFK/uLtsQ6PY6OqcPB9jsR8dfGQ/fyW9AeQ1bzKWtQn+Xf6b6kRwRGp1zKZUcuSFpt9D7abVULmI7bXb+1/Q/bv8/9DVUfRgu34FrX5NXHS5LeaLstmF4uC/NbSTck3cpFKj/RAl7HQY+ju+5FxPu2L9h+S9XNnR6JD6NOiIj7qm7AhQ6JiN/mUNWKqr/fwSKuM0ZwdFh+21mWtKMqMC6K4ABmKoeLF7qeSHG8w7LY+jgivs3tZUmKiC/bbRmwOGy/uWhX/9Pj6LaQdDmLc32uCQBmJ5dVv6JqKfX6lr/1VPiFuvUvPY6Oyv+In+TPRUmXI+Jqu60Czi/bb2Vtaqrj5xnB0VG2P4qIzxr7F5jaCeAsEBwd1bgK+XEe6tPjAHAWqHF0166k/cb+YVsNAbBY6HGcEyxyCOCscOV4x9RXitv+3Pa9/NlXdUMZAJg5ehwdUxfB8+rV/dy+oKrGsdAXJQE4GwQHAKAIQ1Udk/c6/jC3LzSGrN5su20AFgPB0T1vN24cs6XqqtU1VSt2AsDMMR23e/4mSbavq1r+YDkivrN90G6zACwKehzd87O8+O9TSYMMjQuSrrXcLgALguJ4B+X9N4b1EiO2P8p9VsUFMHMEBwCgCENVAIAiBAdwCmwvtd0G4KwQHFg4tldth+3l3F+yvWt74wXPtyHp1gzauGp7feR4z/am7bX82bW93HhPa7Y36vfSPJ779XtdH/fvAtOgxoGFZPuBjm+AdZQfrHcj4ugFzrUq6WpE3DzF9u1GxMrIsSVJB5Ku1O3Mf3sYEYe2IyKcxw8kXR89no+98HsFJHocWFybkoaStnP/sSTZXs9v7Eu2H+Q3/NX6W7rtA9uDfM5m43x1T+AgX7uU3/6bvYPNuodQvyift57/xmYeG0jqZyg0rUnaa37gR8RORJQuqV+/1/q9bTLUhhIEBxbVkaR3VX1AN4dtDiUpP5wPR47dlrQnaSl7F/3G6x5HxI18fE3HQ1cHkm6qCqmLEbEy8kF/S9JhROxIOrK9HhF7eb6dkTZflfSg3snQ2W62vx6qUhUwkwJlIKkn6Sa9D5TgynEsrByiuqLqw3hL1Yf+89QfrI8mPL6r6mLMXmPoait7GY/HvK7X2N7VyUvHDCW9MdL++nh9bGvcC20vNcLhYm5v2d5VFUhcQIqp0ePAolqSpIgYqvrQXHvOc0qHcHqqAuCoHmqy3Tvh+UNJ9dBV/drn2ZT0/siw0rgwGnWoHwaUsl3LWUcZjhkWA56L4MDCyQ/JD+oP4BwSup3be5IGOfxzJOkDVR/svXz+VUkrud3LnsRhbg8a57spqa6D9FQNC/VHawnZK3kjX7sUEVu5XZ+7+dyhquG1jbpukg8dNkJqXABcl3QraylrOr7lcD/3H+jk3hbwA8yqAgAUoccBAChCcAAAihAcAIAiBAcAoAjBAQAoQnAAAIoQHACAIgQHAKDI/wNIsdlat0hMJAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "test=df.iloc[10]\n",
    "fig1=test.plot.bar(title='ca-HepTh')\n",
    "\n",
    "fig1.set_yscale('log')\n",
    "fig1.set_yticks([2.e+08, 3.e+8,4.e+8,5.e+8,6.e+8])\n",
    "a=fig1.get_yticks()\n",
    "fig1.set_ylabel(\"Rate (TEPS)\")\n",
    "fig1.set_xlabel(\"Number of GPUs\")\n",
    "fig1.set_yticklabel(a)\n",
    "fig1.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())\n",
    "#fig.set_xticks(range(17)) #set the ticks to be a\n",
    "#fig.set_ticklabels(x) # change the ticks' names to x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig1.get_figure()\n",
    "figure.savefig('ca-HepTh.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Single GPU    405828125.0\n",
       "4 GPUs        455810000.0\n",
       "16 GPUs       530061225.0\n",
       "Name: 10, dtype: float64"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.iloc[10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> [SC'20 revision] graphsampling/Figures/.ipynb_checkpoints/Snap_overview-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "df= pd.read_csv('Overview_64GPU.tsv',sep='\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "df['Datasets']=df['Datasets'].str.replace('_','-')\n",
    "df=df.set_index(df['Datasets'])\n",
    "df['1GPU']=df['1GPU']*1000000000\n",
    "#df['4']=df['4']*1000000000\n",
    "df['16GPUs']=df['16GPUs']*1000000000\n",
    "df['32GPUs']=df['32GPUs']*1000000000\n",
    "df['64GPUs']=df['64GPUs']*1000000000\n",
    "#df=df.rename(index=str, columns={\"1\": \"Single GPU\", \"4\": \"4 GPUs\",\"16\":\"16 GPUs\"})\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Unsorted"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "df=df.drop(['Vertices','Edges','Triangles'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'df' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-1-e20942f8843d>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mfig\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkind\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m'line'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mfigsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m9\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mrotation\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m90\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;31m#fig.set_xlabel(\"Datasets\")\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;31m#fig.set_xticklabels(df['Data'].values, rotation = 90)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_yscale\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'log'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_yticks\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'df' is not defined"
     ]
    }
   ],
   "source": [
    "fig=df.plot(kind = 'line',figsize=(9,3))\n",
    "#fig.set_xlabel(\"Datasets\")\n",
    "#fig.set_xticklabels(df['Data'].values, rotation = 90)\n",
    "fig.set_yscale('log')\n",
    "y = fig.get_yticks()\n",
    "fig.set_xticks(range(df['16GPUs'].count()))\n",
    "fig.set_xticklabels(df['Datasets'],rotation=90)\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\" Datasets \")\n",
    "#plt.gca().set_yticklabels(['%1.f%%' %i for i in vals])\\n\","
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'fig' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-2-941da9dc6137>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mfigure\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_figure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0mfigure\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msavefig\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Overview-1-to-64.pdf'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mbbox_inches\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'tight'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'fig' is not defined"
     ]
    }
   ],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('Overview-1-to-64.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Sorted one"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted=df.drop(['Vertices','Triangles'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted.sort_values(by='64GPUs',axis=0,ascending=False,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted.drop(['Edges'],axis=1,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, ' Datasets ')"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=df_sorted.plot(kind = 'line',figsize=(9,3))\n",
    "#fig.set_xlabel(\"Datasets\")\n",
    "\n",
    "#fig.set_xticklabels(df['Data'].values, rotation = 90)\n",
    "fig.set_yscale('log')\n",
    "y = fig.get_yticks()\n",
    "fig.set_xticks(range(df['16GPUs'].count()))\n",
    "fig.set_xticklabels(df['Datasets'],rotation=90)\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\" Datasets \")\n",
    "#plt.gca().set_yticklabels(['%1.f%%' %i for i in vals])\\n\","
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> [SC'20 revision] graphsampling/Figures/.ipynb_checkpoints/Speedup-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "df=pd.read_csv(\"TC-1-6.csv\")\n",
    "df.set_index('Data',drop=True,inplace=True)\n",
    "df.drop(['Edges','Triangles'],axis=1,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for column in df.columns:\n",
    "    df[column]=df[column] / df['1']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T =df.T\n",
    "#df_T.insert(1,column='Ideal',value=[1,2,3,4,5,6])\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scalable Graphs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T.sort_values(by='5',axis=1,ascending=False,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_scale=df_T.drop(df_T.iloc[:,6:53],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Data</th>\n",
       "      <th>roadNet-CA</th>\n",
       "      <th>roadNet-TX</th>\n",
       "      <th>roadNet-PA</th>\n",
       "      <th>cit-Patents</th>\n",
       "      <th>amazon0505</th>\n",
       "      <th>amazon0312</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2.346611</td>\n",
       "      <td>2.255184</td>\n",
       "      <td>2.199724</td>\n",
       "      <td>1.716942</td>\n",
       "      <td>1.916415</td>\n",
       "      <td>1.841911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3.494126</td>\n",
       "      <td>3.406604</td>\n",
       "      <td>3.287844</td>\n",
       "      <td>2.574999</td>\n",
       "      <td>2.781120</td>\n",
       "      <td>2.847751</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4.463073</td>\n",
       "      <td>4.251069</td>\n",
       "      <td>4.047052</td>\n",
       "      <td>3.412406</td>\n",
       "      <td>3.576281</td>\n",
       "      <td>3.620891</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>5.279341</td>\n",
       "      <td>5.069199</td>\n",
       "      <td>4.833475</td>\n",
       "      <td>4.306389</td>\n",
       "      <td>4.295441</td>\n",
       "      <td>4.264849</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>6.078570</td>\n",
       "      <td>5.930851</td>\n",
       "      <td>5.628537</td>\n",
       "      <td>5.154403</td>\n",
       "      <td>5.050217</td>\n",
       "      <td>4.977811</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Data  roadNet-CA  roadNet-TX  roadNet-PA  cit-Patents  amazon0505  amazon0312\n",
       "1       1.000000    1.000000    1.000000     1.000000    1.000000    1.000000\n",
       "2       2.346611    2.255184    2.199724     1.716942    1.916415    1.841911\n",
       "3       3.494126    3.406604    3.287844     2.574999    2.781120    2.847751\n",
       "4       4.463073    4.251069    4.047052     3.412406    3.576281    3.620891\n",
       "5       5.279341    5.069199    4.833475     4.306389    4.295441    4.264849\n",
       "6       6.078570    5.930851    5.628537     5.154403    5.050217    4.977811"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_scale"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_scale=df_scale.drop(['cit-Patents'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Number of GPUs')"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=df_scale.plot(kind='line',legend=True,figsize=(5,3))\n",
    "fig.legend(loc='upper left', shadow=False, ncol=1)\n",
    "fig.set_ylabel(\"Speedup\")\n",
    "fig.set_xlabel(\"Number of GPUs\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('good_scale-1-6.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Non-scaling Graphs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T.sort_values(by='6',axis=1,ascending=True,inplace=True)\n",
    "df_non_scale= df_T.iloc[:,27:33]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Data</th>\n",
       "      <th>p2p-Gnutella25</th>\n",
       "      <th>as-caida20071105</th>\n",
       "      <th>p2p-Gnutella24</th>\n",
       "      <th>p2p-Gnutella30</th>\n",
       "      <th>facebook-combined</th>\n",
       "      <th>ca-HepPh</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.791205</td>\n",
       "      <td>0.751329</td>\n",
       "      <td>0.828331</td>\n",
       "      <td>0.840078</td>\n",
       "      <td>0.795871</td>\n",
       "      <td>0.740654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.141539</td>\n",
       "      <td>1.086874</td>\n",
       "      <td>1.281203</td>\n",
       "      <td>1.524586</td>\n",
       "      <td>0.948924</td>\n",
       "      <td>1.075712</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.882498</td>\n",
       "      <td>0.861139</td>\n",
       "      <td>1.004313</td>\n",
       "      <td>1.299910</td>\n",
       "      <td>0.936912</td>\n",
       "      <td>1.097084</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.896287</td>\n",
       "      <td>0.921383</td>\n",
       "      <td>1.088006</td>\n",
       "      <td>1.377229</td>\n",
       "      <td>1.131744</td>\n",
       "      <td>1.106857</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.928945</td>\n",
       "      <td>0.936804</td>\n",
       "      <td>1.071006</td>\n",
       "      <td>1.119258</td>\n",
       "      <td>1.205473</td>\n",
       "      <td>1.233198</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Data  p2p-Gnutella25  as-caida20071105  p2p-Gnutella24  p2p-Gnutella30  \\\n",
       "1           1.000000          1.000000        1.000000        1.000000   \n",
       "2           0.791205          0.751329        0.828331        0.840078   \n",
       "3           1.141539          1.086874        1.281203        1.524586   \n",
       "4           0.882498          0.861139        1.004313        1.299910   \n",
       "5           0.896287          0.921383        1.088006        1.377229   \n",
       "6           0.928945          0.936804        1.071006        1.119258   \n",
       "\n",
       "Data  facebook-combined  ca-HepPh  \n",
       "1              1.000000  1.000000  \n",
       "2              0.795871  0.740654  \n",
       "3              0.948924  1.075712  \n",
       "4              0.936912  1.097084  \n",
       "5              1.131744  1.106857  \n",
       "6              1.205473  1.233198  "
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_non_scale"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_non_scale=df_non_scale.drop(['p2p-Gnutella24'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.axis.YTick at 0x115ac9f98>,\n",
       " <matplotlib.axis.YTick at 0x1159058d0>,\n",
       " <matplotlib.axis.YTick at 0x115b0c780>,\n",
       " <matplotlib.axis.YTick at 0x115b140f0>,\n",
       " <matplotlib.axis.YTick at 0x115b14550>]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig1=df_non_scale.plot(kind='line',legend=True,figsize=(5,3) )\n",
    "fig1.legend(loc='upper left', shadow=False, ncol=2)\n",
    "fig1.set_ylabel(\"Speedup\")\n",
    "fig1.set_xlabel(\"Number of GPUs\")\n",
    "fig1.set_yticks([0.5,1,1.5,2,2.5])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 218,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure1=fig1.get_figure()\n",
    "figure1.savefig('non_scale-1-16.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> [SC'20 revision] graphsampling/Figures/PythonFiguresource.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 206,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x124d3ffd0>"
      ]
     },
     "execution_count": 206,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x108 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#%matplotlib inline\n",
    "#plt.rcParams['axes.linewidth'] = 0.2\n",
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "df = pd.read_csv('in_opt_NS.tsv',index_col=0,sep='\\t')\n",
    "colors=['silver','grey','gainsboro','black']\n",
    "#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)\n",
    "fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,20],rot=0, legend=True, width=0.65, color=colors)\n",
    "# fig.set_ylabel('Partition transfer')\n",
    "fig.set_xlabel('')\n",
    "fig.legend(loc='lower center',ncol=2,frameon=True,prop={\"size\":8},labelspacing=0.2,handlelength=1)\n",
    "# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')\n",
    "# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 207,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('out_prof_act_NS.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "# fig.legend(loc='lower center')\n",
    "# plt.legend(loc='center left')\n",
    "# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))\n",
    "#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')\n",
    "#fig.yticks(np.arange(0, 4, step=1))\n",
    "#fig.tick_params(which='major', width=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.family\"] = \"Times New Roman\"\n",
    "plt.rc('font',size=8)\n",
    "df = pd.read_csv('sampling_rate.tsv',index_col=0,sep='\\t')\n",
    "colors=['silver','grey','black','gainsboro']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['AM', 'AS', 'CP', 'FR', 'LJ', 'OR', 'RE', 'TW', 'WG', 'YE']"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "list(df.index.values) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[Text(0, 0, 'AM'),\n",
       " Text(0, 0, 'AS'),\n",
       " Text(0, 0, 'CP'),\n",
       " Text(0, 0, 'FR'),\n",
       " Text(0, 0, 'LJ'),\n",
       " Text(0, 0, 'OR'),\n",
       " Text(0, 0, 'RE'),\n",
       " Text(0, 0, 'TW'),\n",
       " Text(0, 0, 'WG'),\n",
       " Text(0, 0, 'YE')]"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.ticker import FixedLocator, FixedFormatter\n",
    "stylel=['+-','o-','.--','s:','v-','*-']\n",
    "\n",
    "fig=df.plot(kind='line',figsize=(3, 2),style=stylel,rot=90,linewidth=1,markersize=3, legend=False)\n",
    "fig.set_ylabel('Sampling time (in sec.)')\n",
    "fig.set_xticks(range(df['1'].count()))\n",
    "fig.set_xticklabels(list(df.index.values),rotation=90)\n",
    "fig.set_xlabel('Sampling rate')\n",
    "# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))\n",
    "fig.legend(loc='upper left',ncol=4,frameon=True,prop={\"size\":6},labelspacing=0.1,handlelength=1,columnspacing=1.5)\n",
    "fig.set_xticklabels(aa, rotation=90)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>4</th>\n",
       "      <th>6</th>\n",
       "      <th>8</th>\n",
       "      <th>10</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Datasets</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AM</th>\n",
       "      <td>0.000185</td>\n",
       "      <td>0.000190</td>\n",
       "      <td>0.000976</td>\n",
       "      <td>0.001177</td>\n",
       "      <td>0.001028</td>\n",
       "      <td>0.015853</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>AS</th>\n",
       "      <td>0.000525</td>\n",
       "      <td>0.000540</td>\n",
       "      <td>0.001244</td>\n",
       "      <td>0.001563</td>\n",
       "      <td>0.002248</td>\n",
       "      <td>0.019046</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>CP</th>\n",
       "      <td>0.000159</td>\n",
       "      <td>0.000175</td>\n",
       "      <td>0.000859</td>\n",
       "      <td>0.000879</td>\n",
       "      <td>0.000865</td>\n",
       "      <td>0.009921</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>FR</th>\n",
       "      <td>0.000192</td>\n",
       "      <td>0.000200</td>\n",
       "      <td>0.000996</td>\n",
       "      <td>0.001001</td>\n",
       "      <td>0.001084</td>\n",
       "      <td>0.025598</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LJ</th>\n",
       "      <td>0.000196</td>\n",
       "      <td>0.000246</td>\n",
       "      <td>0.000388</td>\n",
       "      <td>0.001067</td>\n",
       "      <td>0.001189</td>\n",
       "      <td>0.001382</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>OR</th>\n",
       "      <td>0.000319</td>\n",
       "      <td>0.000410</td>\n",
       "      <td>0.000423</td>\n",
       "      <td>0.001103</td>\n",
       "      <td>0.001189</td>\n",
       "      <td>0.001433</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RE</th>\n",
       "      <td>0.000200</td>\n",
       "      <td>0.000791</td>\n",
       "      <td>0.001300</td>\n",
       "      <td>0.001459</td>\n",
       "      <td>0.001504</td>\n",
       "      <td>0.017114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>TW</th>\n",
       "      <td>0.000454</td>\n",
       "      <td>0.000518</td>\n",
       "      <td>0.001262</td>\n",
       "      <td>0.008874</td>\n",
       "      <td>0.012521</td>\n",
       "      <td>0.012049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>WG</th>\n",
       "      <td>0.000150</td>\n",
       "      <td>0.000167</td>\n",
       "      <td>0.000264</td>\n",
       "      <td>0.000844</td>\n",
       "      <td>0.001134</td>\n",
       "      <td>0.019339</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>YE</th>\n",
       "      <td>0.000252</td>\n",
       "      <td>0.000953</td>\n",
       "      <td>0.006272</td>\n",
       "      <td>0.007223</td>\n",
       "      <td>0.014352</td>\n",
       "      <td>0.014482</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 1         2         4         6         8        10\n",
       "Datasets                                                            \n",
       "AM        0.000185  0.000190  0.000976  0.001177  0.001028  0.015853\n",
       "AS        0.000525  0.000540  0.001244  0.001563  0.002248  0.019046\n",
       "CP        0.000159  0.000175  0.000859  0.000879  0.000865  0.009921\n",
       "FR        0.000192  0.000200  0.000996  0.001001  0.001084  0.025598\n",
       "LJ        0.000196  0.000246  0.000388  0.001067  0.001189  0.001382\n",
       "OR        0.000319  0.000410  0.000423  0.001103  0.001189  0.001433\n",
       "RE        0.000200  0.000791  0.001300  0.001459  0.001504  0.017114\n",
       "TW        0.000454  0.000518  0.001262  0.008874  0.012521  0.012049\n",
       "WG        0.000150  0.000167  0.000264  0.000844  0.001134  0.019339\n",
       "YE        0.000252  0.000953  0.006272  0.007223  0.014352  0.014482"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('sampling_rate.pdf',bbox_inches='tight')\n",
    "os.system('pdfcrop sampling_rate.pdf sampling_rate.pdf')\n",
    "# In[65]:\n",
    "\n",
    "\n",
    "# fig.legend(loc='lower center')\n",
    "# plt.legend(loc='center left')\n",
    "# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))\n",
    "#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')\n",
    "#fig.yticks(np.arange(0, 4, step=1))\n",
    "#fig.tick_params(which='major', width=2)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> [SC'20 revision] graphsampling/Figures/Scale_large.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "df= pd.read_csv('TC.csv')\n",
    "df = df.drop('Data',axis=1)\n",
    "df['1']=df['1']*1000000000\n",
    "df['4']=df['4']*1000000000\n",
    "df['16']=df['16']*1000000000\n",
    "df=df.rename(index=str, columns={\"1\": \"Single GPU\", \"4\": \"4 GPUs\",\"16\":\"16 GPUs\"})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "# for i in range(16):\n",
    "#     if(i!= (1 or 4 or 16)):\n",
    "        \n",
    "#         df[str(i)]=0\n",
    "# df = df.reindex(sorted(df.columns), axis=1)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Number of GPUs')"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "scale=df.iloc[3]\n",
    "fig=scale.plot.bar(title=\"Amazon0601\")\n",
    "fig.set_yscale('log')\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\"Number of GPUs\")\n",
    "\n",
    "#amazon0601\n",
    "#scale.plot(kind='line')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('amazon0302.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "'AxesSubplot' object has no attribute 'set_yticklabel'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-112-383c13200797>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_ylabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Rate (TEPS)\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_xlabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Number of GPUs\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 9\u001b[0;31m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_yticklabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     10\u001b[0m \u001b[0mfig1\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_yaxis\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_major_formatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmatplotlib\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mticker\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mScalarFormatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m \u001b[0;31m#fig.set_xticks(range(17)) #set the ticks to be a\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mAttributeError\u001b[0m: 'AxesSubplot' object has no attribute 'set_yticklabel'"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "test=df.iloc[10]\n",
    "fig1=test.plot.bar(title='ca-HepTh')\n",
    "\n",
    "fig1.set_yscale('log')\n",
    "fig1.set_yticks([2.e+08, 3.e+8,4.e+8,5.e+8,6.e+8])\n",
    "a=fig1.get_yticks()\n",
    "fig1.set_ylabel(\"Rate (TEPS)\")\n",
    "fig1.set_xlabel(\"Number of GPUs\")\n",
    "fig1.set_yticklabel(a)\n",
    "fig1.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())\n",
    "#fig.set_xticks(range(17)) #set the ticks to be a\n",
    "#fig.set_ticklabels(x) # change the ticks' names to x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig1.get_figure()\n",
    "figure.savefig('ca-HepTh.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Single GPU    405828125.0\n",
       "4 GPUs        455810000.0\n",
       "16 GPUs       530061225.0\n",
       "Name: 10, dtype: float64"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.iloc[10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> [SC'20 revision] graphsampling/Figures/Snap_overview.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "df= pd.read_csv('Overview_64GPU.tsv',sep='\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "df['Datasets']=df['Datasets'].str.replace('_','-')\n",
    "df=df.set_index(df['Datasets'])\n",
    "df['1GPU']=df['1GPU']*1000000000\n",
    "#df['4']=df['4']*1000000000\n",
    "df['16GPUs']=df['16GPUs']*1000000000\n",
    "df['32GPUs']=df['32GPUs']*1000000000\n",
    "df['64GPUs']=df['64GPUs']*1000000000\n",
    "#df=df.rename(index=str, columns={\"1\": \"Single GPU\", \"4\": \"4 GPUs\",\"16\":\"16 GPUs\"})\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Unsorted"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "df=df.drop(['Vertices','Edges','Triangles'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'df' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-1-e20942f8843d>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mfig\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkind\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m'line'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mfigsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m9\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mrotation\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m90\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;31m#fig.set_xlabel(\"Datasets\")\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;31m#fig.set_xticklabels(df['Data'].values, rotation = 90)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_yscale\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'log'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_yticks\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'df' is not defined"
     ]
    }
   ],
   "source": [
    "fig=df.plot(kind = 'line',figsize=(9,3))\n",
    "#fig.set_xlabel(\"Datasets\")\n",
    "#fig.set_xticklabels(df['Data'].values, rotation = 90)\n",
    "fig.set_yscale('log')\n",
    "y = fig.get_yticks()\n",
    "fig.set_xticks(range(df['16GPUs'].count()))\n",
    "fig.set_xticklabels(df['Datasets'],rotation=90)\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\" Datasets \")\n",
    "#plt.gca().set_yticklabels(['%1.f%%' %i for i in vals])\\n\","
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'fig' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-2-941da9dc6137>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mfigure\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_figure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0mfigure\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msavefig\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Overview-1-to-64.pdf'\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mbbox_inches\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'tight'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'fig' is not defined"
     ]
    }
   ],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('Overview-1-to-64.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Sorted one"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted=df.drop(['Vertices','Triangles'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted.sort_values(by='64GPUs',axis=0,ascending=False,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_sorted.drop(['Edges'],axis=1,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, ' Datasets ')"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=df_sorted.plot(kind = 'line',figsize=(9,3))\n",
    "#fig.set_xlabel(\"Datasets\")\n",
    "\n",
    "#fig.set_xticklabels(df['Data'].values, rotation = 90)\n",
    "fig.set_yscale('log')\n",
    "y = fig.get_yticks()\n",
    "fig.set_xticks(range(df['16GPUs'].count()))\n",
    "fig.set_xticklabels(df['Datasets'],rotation=90)\n",
    "fig.set_ylabel(\"Rate (TEPS)\")\n",
    "fig.set_xlabel(\" Datasets \")\n",
    "#plt.gca().set_yticklabels(['%1.f%%' %i for i in vals])\\n\","
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> [SC'20 revision] graphsampling/Figures/Speedup.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Font adjuster\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})\n",
    "rc('font',**{'family':'serif','serif':['Times']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "df=pd.read_csv(\"TC-1-6.csv\")\n",
    "df.set_index('Data',drop=True,inplace=True)\n",
    "df.drop(['Edges','Triangles'],axis=1,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "for column in df.columns:\n",
    "    df[column]=df[column] / df['1']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T =df.T\n",
    "#df_T.insert(1,column='Ideal',value=[1,2,3,4,5,6])\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scalable Graphs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T.sort_values(by='5',axis=1,ascending=False,inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_scale=df_T.drop(df_T.iloc[:,6:53],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Data</th>\n",
       "      <th>roadNet-CA</th>\n",
       "      <th>roadNet-TX</th>\n",
       "      <th>roadNet-PA</th>\n",
       "      <th>cit-Patents</th>\n",
       "      <th>amazon0505</th>\n",
       "      <th>amazon0312</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2.346611</td>\n",
       "      <td>2.255184</td>\n",
       "      <td>2.199724</td>\n",
       "      <td>1.716942</td>\n",
       "      <td>1.916415</td>\n",
       "      <td>1.841911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>3.494126</td>\n",
       "      <td>3.406604</td>\n",
       "      <td>3.287844</td>\n",
       "      <td>2.574999</td>\n",
       "      <td>2.781120</td>\n",
       "      <td>2.847751</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4.463073</td>\n",
       "      <td>4.251069</td>\n",
       "      <td>4.047052</td>\n",
       "      <td>3.412406</td>\n",
       "      <td>3.576281</td>\n",
       "      <td>3.620891</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>5.279341</td>\n",
       "      <td>5.069199</td>\n",
       "      <td>4.833475</td>\n",
       "      <td>4.306389</td>\n",
       "      <td>4.295441</td>\n",
       "      <td>4.264849</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>6.078570</td>\n",
       "      <td>5.930851</td>\n",
       "      <td>5.628537</td>\n",
       "      <td>5.154403</td>\n",
       "      <td>5.050217</td>\n",
       "      <td>4.977811</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Data  roadNet-CA  roadNet-TX  roadNet-PA  cit-Patents  amazon0505  amazon0312\n",
       "1       1.000000    1.000000    1.000000     1.000000    1.000000    1.000000\n",
       "2       2.346611    2.255184    2.199724     1.716942    1.916415    1.841911\n",
       "3       3.494126    3.406604    3.287844     2.574999    2.781120    2.847751\n",
       "4       4.463073    4.251069    4.047052     3.412406    3.576281    3.620891\n",
       "5       5.279341    5.069199    4.833475     4.306389    4.295441    4.264849\n",
       "6       6.078570    5.930851    5.628537     5.154403    5.050217    4.977811"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_scale"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_scale=df_scale.drop(['cit-Patents'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, 'Number of GPUs')"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=df_scale.plot(kind='line',legend=True,figsize=(5,3))\n",
    "fig.legend(loc='upper left', shadow=False, ncol=1)\n",
    "fig.set_ylabel(\"Speedup\")\n",
    "fig.set_xlabel(\"Number of GPUs\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure=fig.get_figure()\n",
    "figure.savefig('good_scale-1-6.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Non-scaling Graphs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_T.sort_values(by='6',axis=1,ascending=True,inplace=True)\n",
    "df_non_scale= df_T.iloc[:,27:33]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Data</th>\n",
       "      <th>p2p-Gnutella25</th>\n",
       "      <th>as-caida20071105</th>\n",
       "      <th>p2p-Gnutella24</th>\n",
       "      <th>p2p-Gnutella30</th>\n",
       "      <th>facebook-combined</th>\n",
       "      <th>ca-HepPh</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.791205</td>\n",
       "      <td>0.751329</td>\n",
       "      <td>0.828331</td>\n",
       "      <td>0.840078</td>\n",
       "      <td>0.795871</td>\n",
       "      <td>0.740654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.141539</td>\n",
       "      <td>1.086874</td>\n",
       "      <td>1.281203</td>\n",
       "      <td>1.524586</td>\n",
       "      <td>0.948924</td>\n",
       "      <td>1.075712</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.882498</td>\n",
       "      <td>0.861139</td>\n",
       "      <td>1.004313</td>\n",
       "      <td>1.299910</td>\n",
       "      <td>0.936912</td>\n",
       "      <td>1.097084</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.896287</td>\n",
       "      <td>0.921383</td>\n",
       "      <td>1.088006</td>\n",
       "      <td>1.377229</td>\n",
       "      <td>1.131744</td>\n",
       "      <td>1.106857</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.928945</td>\n",
       "      <td>0.936804</td>\n",
       "      <td>1.071006</td>\n",
       "      <td>1.119258</td>\n",
       "      <td>1.205473</td>\n",
       "      <td>1.233198</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Data  p2p-Gnutella25  as-caida20071105  p2p-Gnutella24  p2p-Gnutella30  \\\n",
       "1           1.000000          1.000000        1.000000        1.000000   \n",
       "2           0.791205          0.751329        0.828331        0.840078   \n",
       "3           1.141539          1.086874        1.281203        1.524586   \n",
       "4           0.882498          0.861139        1.004313        1.299910   \n",
       "5           0.896287          0.921383        1.088006        1.377229   \n",
       "6           0.928945          0.936804        1.071006        1.119258   \n",
       "\n",
       "Data  facebook-combined  ca-HepPh  \n",
       "1              1.000000  1.000000  \n",
       "2              0.795871  0.740654  \n",
       "3              0.948924  1.075712  \n",
       "4              0.936912  1.097084  \n",
       "5              1.131744  1.106857  \n",
       "6              1.205473  1.233198  "
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_non_scale"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_non_scale=df_non_scale.drop(['p2p-Gnutella24'],axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.axis.YTick at 0x115ac9f98>,\n",
       " <matplotlib.axis.YTick at 0x1159058d0>,\n",
       " <matplotlib.axis.YTick at 0x115b0c780>,\n",
       " <matplotlib.axis.YTick at 0x115b140f0>,\n",
       " <matplotlib.axis.YTick at 0x115b14550>]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fig1=df_non_scale.plot(kind='line',legend=True,figsize=(5,3) )\n",
    "fig1.legend(loc='upper left', shadow=False, ncol=2)\n",
    "fig1.set_ylabel(\"Speedup\")\n",
    "fig1.set_xlabel(\"Number of GPUs\")\n",
    "fig1.set_yticks([0.5,1,1.5,2,2.5])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 218,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure1=fig1.get_figure()\n",
    "figure1.savefig('non_scale-1-16.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> [SC'20 revision] graphsampling/Figures/graphsaint.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=8)
# plt.rc('xtick',labelsize=18)
# plt.rc('ytick',labelsize=18)
df = pd.read_csv('graphsaint.tsv',index_col=0,sep='\t')
# colors=['black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(5, 1.5),ylim=[0,10],rot=0, legend=True, width=0.75, edgecolor='black',linewidth=0.1, color=colors)
fig.set_ylabel('')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
#fig.legend(loc='upper left',ncol=1,frameon=True,prop={"size":6},labelspacing=0.1,handlelength=1,columnspacing=0.6)
# fig.legend(ncol=2)

fig.legend(loc='upper left',frameon=True,prop={"size":7},ncol=3,labelspacing=0.1,handlelength=1,columnspacing=0.5,bbox_to_anchor=(0,1.035))

# fig.annotate('7.9', xy=(0.92, 1.02), xycoords='axes fraction')

# In[51]:

y=[0,2,4,6,8,10]
fig.set_yticks(y)


figure=fig.get_figure()
figure.savefig('graphsaint.pdf',bbox_inches='tight')
os.system('pdfcrop graphsaint.pdf graphsaint.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/graphscript.py <==
#!/usr/bin/env python
# coding: utf-8

# In[41]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
df = pd.read_csv('out_opt_NSb.tsv',index_col=0,sep='\t')
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(4, 1.5),hatch='//',rot=0, legend=True)
fig.set_ylabel('Avg. Iteration')
fig.set_xlabel('')
fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)
figure=fig.get_figure()
figure.savefig('out_opt_NSb.pdf',bbox_inches='tight')


# In[65]:






==> [SC'20 revision] graphsampling/Figures/in_opt_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
from matplotlib import colors
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138' 
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
# colors= [c1,c2,c3,c4]
d1 = "#AFDEC3"
d2 = '#28B4CD'
d3 = '#0066AC' 
d4 = '#142070'
d5 = '#DEF396' # green yellow
d6 = '#ACC7DF' # very light blue
# colors= [d1,d2,d6,d5]
df = pd.read_csv('in_opt_FF.tsv',index_col=0,sep='\t')

# colors=['silver','grey','black','gainsboro']



styl = ["\\",'.','*','+']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,3.1],rot=90, legend=False, width=0.80,edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,1,2,3,4,5]
fig.set_yticks(y)
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.00,1.10),handlelength=0.5,columnspacing=0.5)
# fig.legend(loc='upper left',framealpha=0.5)

# In[51]:



figure=fig.get_figure()
figure.savefig('in_opt_FF.pdf',bbox_inches='tight')
os.system('pdfcrop in_opt_FF.pdf in_opt_FF.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/in_opt_LS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[52]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os 
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('in_opt_LS.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,3.1],rot=90, legend=False, width=0.80,edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,1,2,3,4]
fig.set_yticks(y)
# fig.legend(loc= 'upper center',framealpha=0.5,bbox_to_anchor=(0.64,1),handlelength=0.5,columnspacing=0.5)
# fig.legend(ncol=2)


# In[53]:



figure=fig.get_figure()
figure.savefig('in_opt_LS.pdf',bbox_inches='tight')
os.system('pdfcrop in_opt_LS.pdf in_opt_LS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/in_opt_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[74]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('in_opt_NS.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138' 
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,3.1],rot=90, legend=False, width=0.80,edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,1,2,3,4]
fig.set_yticks(y)

# fig.legend(prop={"size":9},ncol=2)
# fig.legend(loc='upper right',ncol=1,frameon=True,prop={"size":6},labelspacing=0.1,handlelength=1,columnspacing=1.5)
# fig.annotate('3.1', xy=(0.17, 1.02), xycoords='axes fraction')
# fig.annotate('3.2', xy=(0.17, 1.02), xycoords='axes fraction')
# In[75]:



figure=fig.get_figure()
figure.savefig('in_opt_NS.pdf',bbox_inches='tight')
os.system('pdfcrop in_opt_NS.pdf in_opt_NS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/in_opt_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[47]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('in_opt_NSb.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),rot=90, legend=False, width=0.80,edgecolor='black',linewidth=0.01, color=colors)
fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,1,2,3,4,5]
fig.set_yticks(y)
fig.legend(loc='upper right',ncol=1,prop={'size':9.5},framealpha=0.5,bbox_to_anchor=(1.015,1.04),handlelength=0.5,columnspacing=0.3,handletextpad=0.1,borderpad=0.15,labelspacing=0)
# fig.legend(loc='upper right', framealpha=0.5,bbox_to_anchor=(1.0,1.05),handlelength=0.5,columnspacing=0.5)
# fig.legend(ncol=2)
# fig.annotate('2.8', xy=(0.85, 1.02), xycoords='axes fraction')
# fig.annotate('3', xy=(0.95, 1.02), xycoords='axes fraction')


# In[48]:



figure=fig.get_figure()
figure.savefig('in_opt_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop in_opt_NSb.pdf in_opt_NSb.pdf')


# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/in_prof_bit_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[124]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_bit_FF.tsv',index_col=0,sep='\t')
del df['Baseline']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,1],rot=90, legend=False, width=0.65,edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Ratio')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')

# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


y=[0,0.5,1]
fig.set_yticks(y)
# In[125]:


figure=fig.get_figure()
figure.savefig('in_prof_bit_FF.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_bit_FF.pdf in_prof_bit_FF.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/in_prof_bit_LS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[126]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('font',size=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_bit_LS.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
del df['Baseline']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,1],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_ylabel('Ratio')
fig.set_xlabel('')

# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')
y=[0,0.5,1]
fig.set_yticks(y)

# In[127]:


figure=fig.get_figure()
figure.savefig('in_prof_bit_LS.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_bit_LS.pdf in_prof_bit_LS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/in_prof_bit_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[131]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_bit_NS.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
del df['Baseline']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,1],rot=90, legend=True, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_ylabel('Ratio')
fig.set_xlabel('')

fig.legend(loc='upper left', ncol=2,prop={"size":12},bbox_to_anchor=(-0.01,1.06),labelspacing=0.1,handlelength=1,columnspacing=0.5,handletextpad=0.2,borderpad=0.15)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')
y=[0,0.5,1]
fig.set_yticks(y)

# In[132]:


figure=fig.get_figure()
figure.savefig('in_prof_bit_NS.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_bit_NS.pdf in_prof_bit_NS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/in_prof_bit_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[126]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_bit_NSb.tsv',index_col=0,sep='\t')
del df['Baseline']
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,1],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_ylabel('Ratio')
fig.set_xlabel('')

# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')
y=[0,0.5,1]
fig.set_yticks(y)

# In[127]:


figure=fig.get_figure()
figure.savefig('in_prof_bit_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_bit_NSb.pdf in_prof_bit_NSb.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/in_prof_brs_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[114]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_brs_FF.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,16],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05,color=colors)
# fig.set_ylabel('Average Iteration')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel("")
y=[0,5,10,15]
fig.set_yticks(y)

# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[115]:



figure=fig.get_figure()
figure.savefig('in_prof_brs_FF.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_brs_FF.pdf in_prof_brs_FF.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/in_prof_brs_LS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[118]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_brs_LS.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,16],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_ylabel('\# iteration')
fig.set_xlabel('')

y=[0,5,10,15]
fig.set_yticks(y)
# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[119]:



figure=fig.get_figure()
figure.savefig('in_prof_brs_LS.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_brs_LS.pdf in_prof_brs_LS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/in_prof_brs_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[110]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('in_prof_brs_NS.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,16],rot=90, legend=True, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
# fig.set_ylabel('Average Iteration')
# fig.set_ylabel('# Iterations')
fig.set_xlabel('')

y=[0,5,10,15]
fig.set_yticks(y)
fig.legend(loc='upper left',ncol=1,prop={"size":11},labelspacing=0.2,framealpha=0.5,handlelength=0.5,columnspacing=0.5,bbox_to_anchor=(-0.01,1.06),handletextpad=0.2,borderpad=0.15)


# In[111]:



figure=fig.get_figure()
figure.savefig('in_prof_brs_NS.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_brs_NS.pdf in_prof_brs_NS.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/in_prof_brs_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[103]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)

df = pd.read_csv('in_prof_brs_NSb.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,16],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_ylabel('\# iteration')
fig.set_xlabel('')

y=[0,5,10,15]
fig.set_yticks(y)
# fig.legend(ncol=2,frameon=True,prop={"size":10},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[104]:



figure=fig.get_figure()
figure.savefig('in_prof_brs_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop in_prof_brs_NSb.pdf in_prof_brs_NSb.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/knightking.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=8)
# plt.rc('xtick',labelsize=18)
# plt.rc('ytick',labelsize=18)
df = pd.read_csv('knightking.tsv',index_col=0,sep='\t')
# colors=['black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(5, 1.5),ylim=[0,60],rot=0, legend=True, width=0.75, edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Million SEPS')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
#fig.legend(loc='upper center',frameon=True,prop={"size":6},ncol=1,labelspacing=0.1,handlelength=0.5,columnspacing=0.5,bbox_to_anchor=(0.5,1.0))
fig.legend(loc='upper left',frameon=True,prop={"size":7},ncol=1,labelspacing=0.1,handlelength=1,columnspacing=0.5,bbox_to_anchor=(0.11,1.034))
# fig.legend(ncol=2)
fig.annotate('95', xy=(0.805, 1.02), xycoords='axes fraction')
fig.annotate('135', xy=(0.85, 1.02), xycoords='axes fraction')
# In[51]:

#fig.legend()

y=[0,20,40,60]
fig.set_yticks(y)

figure=fig.get_figure()
figure.savefig('knightking.pdf',bbox_inches='tight')
os.system('pdfcrop knightking.pdf knightking.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/out_opt_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[173]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('out_opt_FF.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,6],rot=90, legend=False, width=0.78,edgecolor='black',linewidth=0.03, color=colors)
fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc='upper right',labelspacing=0.1,handlelength=0.5,columnspacing=0.5,framealpha=0.4,bbox_to_anchor=(0.49,1.05))
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


y=[0,1,2,3,4,5]
fig.set_yticks(y)
# In[174]:


figure=fig.get_figure()
figure.savefig('out_opt_FF.pdf',bbox_inches='tight')
os.system('pdfcrop out_opt_FF.pdf out_opt_FF.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/out_opt_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[151]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('out_opt_NS.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,6],rot=90, legend=False, width=0.78, edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc='upper left',framealpha=0.5,handlelength=0.5,columnspacing=0.5)

# fig.legend(loc='right')
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.1,handlelength=1,columnspacing=5)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')

y=[0,1,2,3,4,5]
fig.set_yticks(y)

# In[152]:


figure=fig.get_figure()
figure.savefig('out_opt_NS.pdf',bbox_inches='tight')
os.system('pdfcrop out_opt_NS.pdf out_opt_NS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/out_opt_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[153]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('out_opt_NSb.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,7],rot=90, legend=False, width=0.78, edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc = 'upper left',framealpha=0.5,handlelength=0.5,columnspacing=0.5)
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.1,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')

y=[0,1,2,3,4,5,6]
fig.set_yticks(y)

# In[154]:


figure=fig.get_figure()
figure.savefig('out_opt_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop out_opt_NSb.pdf out_opt_NSb.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/out_opt_RW.py <==
#!/usr/bin/env python
# coding: utf-8

# In[164]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
df = pd.read_csv('out_opt_RW.tsv',index_col=0,sep='\t')
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3.1, 1.75),ylim=[0,7],rot=90, legend=True, width=0.78, edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
fig.legend(loc='upper right',ncol=1,prop={'size':8.5},framealpha=0.5,bbox_to_anchor=(1.0,1.035),handlelength=0.5,columnspacing=0.2,handletextpad=0.1,borderpad=0.15,labelspacing=0)
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')

y=[0,1,2,3,4,5,6]
fig.set_yticks(y)

# In[165]:


figure=fig.get_figure()
figure.savefig('out_opt_RW.pdf',bbox_inches='tight')
os.system('pdfcrop out_opt_RW.pdf out_opt_RW.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/out_prof_act_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[198]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#%matplotlib inline
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_act_FF.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3.1, 1.75),ylim=[0,15],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Partition transfer')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,5,10,15]
fig.set_yticks(y)
# fig.legend(loc='lower center',ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')
fig.legend(framealpha=0.5,loc='upper left',ncol=1,frameon=True,bbox_to_anchor=(0,1.04),labelspacing=0,handlelength=0.5,columnspacing=0.5,handletextpad=0.1,borderpad=0.15)
# fig.annotate('24', xy=(0.88, 1.02), xycoords='axes fraction')

# In[200]:


figure=fig.get_figure()
figure.savefig('out_prof_act_FF.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_act_FF.pdf out_prof_act_FF.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)


# In[ ]:






==> [SC'20 revision] graphsampling/Figures/out_prof_act_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[206]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#%matplotlib inline
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_act_NS.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,15],rot=90, legend=False, width=0.65, edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Partition transfer')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,5,10,15]
fig.set_yticks(y)

# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('21', xy=(0.88, 1.02), xycoords='axes fraction')


# In[202]:


figure=fig.get_figure()
figure.savefig('out_prof_act_NS.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_act_NS.pdf out_prof_act_NS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)


# In[ ]:






==> [SC'20 revision] graphsampling/Figures/out_prof_act_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[194]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#%matplotlib inline
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=10)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_act_NSb.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,15],rot=90, legend=False, edgecolor='black',linewidth=0.05, width=0.65, color=colors)
fig.set_ylabel('Partition transfer')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,5,10,15]
fig.set_yticks(y)
# fig.legend(loc='lower center',ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[196]:


figure=fig.get_figure()
figure.savefig('out_prof_act_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_act_NSb.pdf out_prof_act_NSb.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/out_prof_act_RW.py <==

# In[201]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#%matplotlib inline
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_act_RW.tsv',index_col=0,sep='\t')
# colors=['silver','grey','gainsboro','black']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,15],rot=90, legend=False, edgecolor='black',linewidth=0.05, width=0.65, color=colors)
# fig.set_ylabel('Partition transfer')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,5,10,15]
fig.set_yticks(y)
# fig.legend(loc='lower center',ncol=1,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=0.5)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[202]:


figure=fig.get_figure()
figure.savefig('out_prof_act_RW.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_act_RW.pdf out_prof_act_RW.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)


# In[ ]:






==> [SC'20 revision] graphsampling/Figures/out_prof_bal_FF.py <==
#!/usr/bin/env python
# coding: utf-8

# In[180]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_bal_FF.tsv',index_col=0,sep='\t')
# colors=['silver','black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,1.1],rot=90, legend=False, width=0.75, edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Ratio')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,0.5,1]
fig.set_yticks(y)
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[181]:


figure=fig.get_figure()
figure.savefig('out_prof_bal_FF.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_bal_FF.pdf out_prof_bal_FF.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/out_prof_bal_NS.py <==
#!/usr/bin/env python
# coding: utf-8

# In[187]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#%matplotlib inline
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_bal_NS.tsv',index_col=0,sep='\t')
# colors=['silver','black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,1.1],rot=90, legend=False, width=0.75, edgecolor='black',linewidth=0.05, color=colors)
# fig.set_ylabel('Ratio')
fig.set_xlabel('')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,0.5,1]
fig.set_yticks(y)
# fig.legend(framealpha=0.8,loc='lower center',ncol=3,frameon=True,prop={"size":10},labelspacing=0.2,handlelength=0.5,columnspacing=0.5)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[188]:


figure=fig.get_figure()
figure.savefig('out_prof_bal_NS.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_bal_NS.pdf out_prof_bal_NS.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/out_prof_bal_NSb.py <==
#!/usr/bin/env python
# coding: utf-8

# In[176]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_bal_NSb.tsv',index_col=0,sep='\t')
# colors=['silver','black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,1.1],rot=90, legend=False, width=0.75, edgecolor='black',linewidth=0.05, color=colors)
fig.set_ylabel('Ratio')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,0.5,1]
fig.set_yticks(y) 
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[177]:


figure=fig.get_figure()
figure.savefig('out_prof_bal_NSb.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_bal_NSb.pdf out_prof_bal_NSb.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/out_prof_bal_RW.py <==
#!/usr/bin/env python
# coding: utf-8

# In[178]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('xtick',labelsize=12)
plt.rc('ytick',labelsize=12)
df = pd.read_csv('out_prof_bal_RW.tsv',index_col=0,sep='\t')
# colors=['silver','black','grey']
c1='#F78F92'
c2='#D9447C'
c3='#96327C'
c4='#291138'
c5='#FDC660' #plain orange 
c6 = '#F0733C' # dark orange
# colors= [c2,c1,c5,c6]
colors= [c2,c1,c5,c6]
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.75),ylim=[0,1.1],rot=90, legend=True, width=0.75, edgecolor='black',linewidth=0.05, color=colors)

# fig.set_ylabel('Ratio')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
y=[0,0.5,1]
fig.set_yticks(y)
fig.legend(framealpha=0.9, prop={"size":9.5},loc='upper left',ncol=1,frameon=True,bbox_to_anchor=(-0.0,0.60),labelspacing=0,handlelength=0.5,columnspacing=0.5,handletextpad=0.1,borderpad=0.15)
# fig.legend(ncol=2,frameon=True,prop={"size":8},labelspacing=0.2,handlelength=1)
# fig.annotate('45', xy=(0.27, 1.02), xycoords='axes fraction')
# fig.annotate('31', xy=(0.87, 1.02), xycoords='axes fraction')


# In[179]:


figure=fig.get_figure()
figure.savefig('out_prof_bal_RW.pdf',bbox_inches='tight')
os.system('pdfcrop out_prof_bal_RW.pdf out_prof_bal_RW.pdf')

# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/runpython.sh <==
for d in *.py; do
    python3 $d
    done


==> [SC'20 revision] graphsampling/Figures/sampling_rate.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv('sampling_rate.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
stylel=['+:','o:','.:','*:','v:','s:','p:']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='line',figsize=(6, 2),rot=90,style = stylel,linewidth=1, markersize=4, legend='reverse')
fig.set_ylabel('Sampling time (ms)')
fig.set_xticks(range(df['1'].count()))
fig.set_xticklabels(list(df.index.values),rotation=90)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
handles, labels = fig.get_legend_handles_labels()
handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# ax.legend(reversed(handles), reversed(labels), loc='upper left')  # reverse both handles and labels
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend((handles), (labels),loc='upper left',ncol=2,frameon=True,labelspacing=0.1,handlelength=1.5,columnspacing=0.7,bbox_to_anchor=(0.0,1.035))

# In[51]:


y=[0,10,20,30,40,50,60,70]
fig.set_yticks(y)

figure=fig.get_figure()
figure.savefig('sampling_rate.pdf',bbox_inches='tight')
os.system('pdfcrop sampling_rate.pdf sampling_rate.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/sampling_size.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=12)
df = pd.read_csv('sampling_size.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
stylel=['+:','o:','.:','*:','v:','s:','p:']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='line',figsize=(6, 2),ylim=[0,70],rot=90,style=stylel,linewidth=1, markersize=4, legend=False)
fig.set_ylabel('Sampling time (ms)')
#fig.set_ylabel('Sampling time (s)')
fig.set_xticks(range(df['2k'].count()))
fig.set_xticklabels(list(df.index.values),rotation=90)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
handles, labels = fig.get_legend_handles_labels()
handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# handles, labels = fig.get_legend_handles_labels()
# handles = np.concatenate((handles[::2],handles[1::2]),axis=0)
# labels = np.concatenate((labels[::2],labels[1::2]),axis=0)
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(handles,labels,loc='upper left',ncol=2,frameon=True,framealpha=0.5,labelspacing=0.1,handlelength=0.8,columnspacing=0.7,bbox_to_anchor=(0.0,1.035))

# In[51]:


y=[0,10,20,30,40,50,60,70]
fig.set_yticks(y)

figure=fig.get_figure()
figure.savefig('sampling_size.pdf',bbox_inches='tight')
os.system('pdfcrop sampling_size.pdf sampling_size.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/scaling_16k.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rc('font',size=8)
df = pd.read_csv('scaling_16k.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,5.4],rot=90, legend=False, width=0.75)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')

# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))

# In[51]:



figure=fig.get_figure()
figure.savefig('scaling_16k.pdf',bbox_inches='tight')
os.system('pdfcrop scaling_16k.pdf scaling_16k.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/scaling_2k.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=13)
df = pd.read_csv('scaling_2k.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
stylel=['+:','o:','.:','s:','v:','*:','p:']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='line',figsize=(6, 2),ylim=[0,5.4],rot=0, style=stylel,linewidth=1,markersize=4,legend=False)
fig.set_ylabel('Speedup')
fig.set_xticks(range(df['1'].count()))
fig.set_xticklabels(list(df.index.values),rotation=90)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
fig.legend(loc='upper left',ncol=3,frameon=True,labelspacing=0.1,handlelength=1.5,columnspacing=1,bbox_to_anchor=(0.0,1.035))

# In[51]:



figure=fig.get_figure()
figure.savefig('scaling_2k.pdf',bbox_inches='tight')
os.system('pdfcrop scaling_2k.pdf scaling_2k.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/scaling_4k.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rc('font',size=8)
df = pd.read_csv('scaling_4k.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='bar',figsize=(3, 1.5),ylim=[0,5.4],rot=90, legend=False, width=0.75)
# fig.set_ylabel('Speedup')
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))


# In[51]:



figure=fig.get_figure()
figure.savefig('scaling_4k.pdf',bbox_inches='tight')
os.system('pdfcrop scaling_4k.pdf scaling_4k.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)



==> [SC'20 revision] graphsampling/Figures/scaling_8k.py <==
#!/usr/bin/env python
# coding: utf-8

# In[50]:


import numpy as np
import pandas as pd
import matplotlib as plt
import os
#get_ipython().run_line_magic('matplotlib', 'inline')
#plt.rcParams['axes.linewidth'] = 0.2
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['text.usetex'] = True
plt.rc('font',size=13)
df = pd.read_csv('scaling_8k.tsv',index_col=0,sep='\t')
colors=['silver','grey','black','gainsboro']
stylel=['+:','o:','.:','s:','v:','*:','p:']
#fig=df.plot(kind='bar',ylim=[0,1.6],figsize=(5, 2),hatch='//',rot=0)
fig=df.plot(kind='line',figsize=(6, 2),ylim=[0,5.4],rot=0,style=stylel,markersize=4,linewidth=1, legend=False)
# fig.set_ylabel('Speedup')
fig.set_ylabel('Speedup')
fig.set_xticks(range(df['1'].count()))
fig.set_xticklabels(list(df.index.values),rotation=90)
fig.tick_params(axis="y",direction="in")
fig.tick_params(axis="x",direction="in")
fig.set_xlabel('')
# fig.legend(loc='upper left',framealpha=0.5,bbox_to_anchor=(0.25,1.25))
# fig.legend(loc='upper right',ncol=3,frameon=True,prop={"size":8},labelspacing=0.1,handlelength=1,columnspacing=1.5)

# In[51]:



figure=fig.get_figure()
figure.savefig('scaling_8k.pdf',bbox_inches='tight')
os.system('pdfcrop scaling_8k.pdf scaling_8k.pdf')
# In[65]:


# fig.legend(loc='lower center')
# plt.legend(loc='center left')
# plt.legend(loc='best', bbox_to_anchor=(1.1, 0.5))
#fig.annotate('87', xy=(0.36, 1.01), xycoords='axes fraction')
#fig.yticks(np.arange(0, 4, step=1))
#fig.tick_params(which='major', width=2)


